Almost complex structures in 6D with nondegenerate Nijenhuis tensors and large symmetry groups

For an almost complex structure $J$ in dimension 6 with nondegenerate Nijenhuis tensor $N_J$, the automorphism group $G=Aut(J)$ of maximal dimension is the exceptional Lie group $G_2$. In this paper we establish that the sub-maximal dimension of automorphism groups of almost complex structures with nondegenerate $N_J$, i.e. the largest realizable dimension that is less than 14, is $\dim G=10$. Next we prove that only 3 spaces realize this, and all of them are strictly nearly (pseudo-) K\"ahler and globally homogeneous. Moreover, we show that all examples with $\dim Aut(J)=9$ have semi-simple isotropy.

==> anc/All_cohomology.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="false">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="2" displayprecision="-1" screenpixelheight="1024" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="r &gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:with(DifferentialGeometry):with(LieAlgebras):with(Tensor):with(Tools):</Text-field>
</Input>
</Group>
<Group labelreference="L2" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">In this file we compute the cohomology H*(g, m* &amp;t g) of solvable Lie subalgebras g of su(2,1). The existence of nontrivial cohomology would indicate the existence of non-reductive homogeneous spaces which are Lie algebra extensions of (g,h), i.e. without an invariant complement to h. When the cohomology is non-trivial, we also produce a matrix representation of the isotropy on the indecomposable module g by taking representatives of cohomology classes.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">RData:=SimpleLieAlgebraData(&quot;su(2,1)&quot;,R):DGsetup(RData):rho:=StandardRepresentation(R);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyotSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1dUJdWVYyV25XPS1GJDYjL0YrIjUlXC1sTXVTdVklPS1GJDYjL0YrIjU5RV1ZVjJXblc9LUYkNiMvRisiNU1GXVlWMlduVz0tRiQ2Iy9GKyI1YUddWVYyV25XPS1GJDYjL0YrIjV1SF1ZVjJXblc9LUYkNiMvRisiNSU0LmxNdVN1WSU9LUYkNiMvRisiNTlLXVlWMlduVz0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L327" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These matrices give the tautological representation of su(2,1) on C^3.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">realify:=proc(In)
local n,N0,i,j,N;
n := LinearAlgebra[RowDimension](In):
N0 := Matrix(2*n):
for i to n do for j to n do N0[2*i, 2*j] := Re(In[i, j]) end do end do; for i to n do for j to n do N0[2*i-1, 2*j] := -Im(In[i, j]) end do end do; for i to n do for j to n do N0[2*i, 2*j-1] := Im(In[i, j]) end do end do; for i to n do for j to n do N0[2*i-1, 2*j-1] := Re(In[i, j]) end do end do:
N := RealDomain:-simplify(N0):
N
end proc:</Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">This procedure takes a n x n complex matrix and replaces all complex numbers with 2x2 block matrices, yielding a 2n x 2n real matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L271" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">R6Hook:=proc(In,k)
subs({seq(dx||i=0,i=1..6)},subs(dx||k=1,In));
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([seq(x||i,i=1..6)],R6);DGsetup([seq(r30_||i,i=1..30)],R30);DGsetup([seq(r24_||i,i=1..24)],R24);DGsetup([seq(r18_||i,i=1..18)],R18);DGsetup([seq(v||i,i=1..10)],R10);DGsetup([seq(r9_||i,i=1..9)],R9);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9mcmFtZX5uYW1lOn5SNkc2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBmcmFtZX5uYW1lOn5SMzBHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBmcmFtZX5uYW1lOn5SMjRHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBmcmFtZX5uYW1lOn5SMThHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBmcmFtZX5uYW1lOn5SMTBHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9mcmFtZX5uYW1lOn5SOUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" size="14" bold="true" layout="Normal"><Font bold="true" size="14">Part 1:</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Isotropy algebra h of dimension 5. There is a unique choice of h.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">P:=MinimalSubalgebra([rho[1],rho[2],rho[3]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyctSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1aUMqM091U3VZJT0tRiQ2Iy9GKyI1I2UjKjNPdVN1WSU9LUYkNiMvRisiNS1GKjNPdVN1WSU9LUYkNiMvRisiNUFHKjNPdVN1WSU9LUYkNiMvRisiNVVIKjNPdVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pData:=LieAlgebraData(P,p):DGsetup(pData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+cEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">P_real:=map(realify,P):m_p:=Representation(p,R6,P_real):dm_p:=TensorProductOfRepresentations(m_p,DGinfo(R6,&quot;FrameBaseForms&quot;),R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZG1fcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2Ji1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUZTNiYtRiM2KC1GUDYmLUYsNiVRI2UxRidGL0YyLUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZjby1GUzYkLUZTNiYtRiM2KC1GUzYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmJvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInBGJ0YvRjJGY3AtRlM2JUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGXnFGYXFGY3AtRlM2Ji1GUzYmLUYjNigtRlM2Ji1JI21uR0YkNiRRIjFGJ0Y5RjlGXnFGYXFGY3BGYXJGZHFGZ3FGOUY5Rl5xRmFxRjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZqbi1GIzYoRmpuRmNwRmpuRmRxRmdxRjlGY3AtRlM2KC1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNistSSRtdGRHRiQ2KC1GYnI2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmdzLyUrZ3JvdXBhbGlnbkdGZ3MvJShyb3dzcGFuR0Zkci8lK2NvbHVtbnNwYW5HRmRyLUZgczYoLUZicjYkUSsmdW1pbnVzMDsxRidGOUZlc0Zoc0Zqc0ZcdEZedEZfc0Zfc0Zfc0Zfc0Zlc0Zoc0Zqcy1GXXM2Ky1GYHM2KEZhckZlc0Zoc0Zqc0ZcdEZedEZfc0Zfc0Zfc0Zfc0Zfc0Zlc0Zoc0Zqcy1GXXM2K0Zfc0Zfc0Zfc0ZgdEZfc0Zfc0Zlc0Zoc0Zqcy1GXXM2K0Zfc0Zfc0ZndEZfc0Zfc0Zfc0Zlc0Zoc0Zqcy1GXXM2K0Zfc0Zfc0Zfc0Zfc0Zfcy1GYHM2KC1GYnI2JFEiMkYnRjlGZXNGaHNGanNGXHRGXnRGZXNGaHNGanMtRl1zNitGX3NGX3NGX3NGX3MtRmBzNigtRmJyNiRRKyZ1bWludXMwOzJGJ0Y5RmVzRmhzRmpzRlx0Rl50Rl9zRmVzRmhzRmpzLyUmYWxpZ25HUSVheGlzRicvRmZzUSliYXNlbGluZUYnL0Zpc1EnY2VudGVyRicvRlt0USd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmh2LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmN3LyUmZnJhbWVHRmN3LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zgd0Y5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RidGXnFGYXFGZnhGZHFGZ3FGOUY5Rl5xRmFxRmNwLUZTNiYtRiM2KC1GUDYmLUYsNiVRI2UyRidGL0YyLUYjNiZGXG9GX28tRlM2JC1GUzYmLUYjNihGW3BGY3AtRlM2Ji1GUzYmLUYjNigtRlM2JkZhdUY5Rl5xRmFxRmNwRmFyRmRxRmdxRjlGOUZecUZhcUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGYnktRiM2KEZieUZjcEZieUZkcUZncUY5RmNwLUZTNigtRmpyNjotRl1zNitGYHRGX3NGX3NGX3NGX3NGX3NGZXNGaHNGanNGXHNGW3UtRl1zNitGX3NGX3NGX3NGZ3RGX3NGX3NGZXNGaHNGanMtRl1zNitGX3NGX3NGX3NGX3NGX3NGX3NGZXNGaHNGanNGXFtsRlt2Rl52RmB2RmJ2RmR2RmZ2Rml2Rlt3Rl53RmF3RmR3RmZ3Rmh3Rlt4Rl14Rl94RmF4RmR4RjlGZnhGXnFGYXFGZnhGZHFGZ3FGOUY5Rl5xRmFxRmNwLUZTNiYtRiM2KC1GUDYmLUYsNiVRI2UzRidGL0YyLUYjNiZGXG9GX28tRlM2JC1GUzYmLUYjNihGW3BGY3AtRlM2Ji1GUzYmLUYjNigtRlM2Ji1GYnI2JFEiM0YnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5RmdbbC1GIzYoRmdbbEZjcEZnW2xGZHFGZ3FGOUZjcC1GUzYoLUZqcjY6LUZdczYrRl9zRl9zRl9zRl9zRmd0Rl9zRmVzRmhzRmpzLUZdczYrRl9zRl9zRl9zRl9zRl9zRmd0RmVzRmhzRmpzRlxbbEZcW2wtRl1zNitGX3NGX3NGYHRGX3NGX3NGX3NGZXNGaHNGanNGaXRGW3ZGXnZGYHZGYnZGZHZGZnZGaXZGW3dGXndGYXdGZHdGZndGaHdGW3hGXXhGX3hGYXhGZHhGOUZmeEZecUZhcUZmeEZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYoLUZQNiYtRiw2JVEjZTRGJ0YvRjItRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KEZbcEZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUZicjYkUSI0RidGOUY5Rl5xRmFxRmNwRmFyRmRxRmdxRjlGOUZecUZhcUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGX15sLUYjNihGX15sRmNwRl9ebEZkcUZncUY5RmNwLUZTNigtRmpyNjotRl1zNitGX3NGX3NGX3NGX3NGX3MtRmBzNigtRmJyNiRRKyZ1bWludXMwOzNGJ0Y5RmVzRmhzRmpzRlx0Rl50RmVzRmhzRmpzLUZdczYrRl9zRl9zRl9zRl9zLUZgczYoRmdcbEZlc0Zoc0Zqc0ZcdEZedEZfc0Zlc0Zoc0Zqc0ZcW2xGXFtsLUZdczYrRl9zRl9zRl9zRmpfbEZfc0Zfc0Zlc0Zoc0Zqcy1GXXM2K0Zfc0Zfc0ZhYGxGX3NGX3NGX3NGZXNGaHNGanNGW3ZGXnZGYHZGYnZGZHZGZnZGaXZGW3dGXndGYXdGZHdGZndGaHdGW3hGXXhGX3hGYXhGZHhGOUZmeEZecUZhcUZmeEZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYoLUZQNiYtRiw2JVEjZTVGJ0YvRjItRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KEZbcEZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUZicjYkUSI1RidGOUY5Rl5xRmFxRmNwRmFyRmRxRmdxRjlGOUZecUZhcUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGYGFsLUYjNihGYGFsRmNwRmBhbEZkcUZncUY5RmNwLUZTNigtRmpyNjotRl1zNitGX3NGX3NGX3MtRmBzNigtRmJyNiRRKyZ1bWludXMwOzZGJ0Y5RmVzRmhzRmpzRlx0Rl50Rl9zRl9zRmVzRmhzRmpzLUZdczYrRl9zRl9zLUZgczYoLUZicjYkUSI2RidGOUZlc0Zoc0Zqc0ZcdEZedEZfc0Zfc0Zfc0Zlc0Zoc0Zqc0ZcW2xGXFtsRlxbbEZcW2xGW3ZGXnZGYHZGYnZGZHZGZnZGaXZGW3dGXndGYXdGZHdGZndGaHdGW3hGXXhGX3hGYXhGZHhGOUZmeEZecUZhcUZmeEZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxLUYjNiZGXG9GX28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUZgcDYjUS9SZXByZXNlbnRhdGlvbkYnRmNwLUZTNiYtRiM2KC1GUzYmLUYjNihGaXBGY3BGYnNGZHFGZ3FGOUY5Rl5xRmFxRmNwLUZTNiYtRiM2KC1GLDYlUSNSNkYnRi9GMkZjcEZic0ZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRmNwRlxxRmRxRmdxRjlGOUZecUZhcUZjcC1GUzYmLUYjNi5GZ3JGY3BGZHpGY3BGXF1sRmNwRmRfbEZjcEZlYmxGZHFGZ3FGOUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGZ2NsLUYjNihGZ2NsRmNwRmdjbEZkcUZncUY5RmRxRmdxRjk=">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ad_p:=Adjoint(p,representationspace=p);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L17" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dmtad_p:=TensorProductOfRepresentations([dm_p,ad_p],R30):</Text-field>
</Input>
</Group>
<Group labelreference="L328" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">This tensor product is the coefficient space for our cohomology. The first factor is the realification of the restriction of the tautological representation, the second is the adjoint representation of P.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(p,dmtad_p,Cspace);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUZMaWV+YWxnZWJyYX53aXRofmNvZWZmaWNpZW50czp+Q3NwYWNlRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L20" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Chains:=RelativeChains([]):Cohomology(Chains[1..3]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyM3Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L330" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The cohomology calculations are automatically understood to refer to the initialized Lie algebra and coefficient space. In this case the cohomology is trivial (the output is a basis consisting of representatives).</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" size="14" bold="true" layout="Normal"><Font bold="true" size="14">Part 2:</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Isotropy h of dimension 4. There is a one dimensional family of 4D subalgebras h of P. First we treat two special cases, then we check that there is no additional cohomology for generic parameter.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L184" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">R:=MinimalSubalgebra([P[2],P[3],P[4]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyYtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKCI1UUckM091U3VZJT0tRiQ2Iy9GKyI1ZUgkM091U3VZJT0tRiQ2Iy9GKyI1eUkkM091U3VZJT0tRiQ2Iy9GKyI1KT5MM091U3VZJT0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L337" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">Part 2.1:</Font> <Font foreground="[128,0,128]">The 4D subalgebra which includes a diagonal matrix.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L185" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rData:=LieAlgebraData(R,r):DGsetup(rData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+ckc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L186" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">R_real:=map(realify,R):m_r:=Representation(r,R6,R_real):dm_r:=TensorProductOfRepresentations(m_r,DGinfo(R6,&quot;FrameBaseForms&quot;),R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUS9SZXByZXNlbnRhdGlvbkYkNyQ3JEkickdGJCIiITckSSNSNkdGJEYsNyI3Ji1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjL0kkJWlkR0YkIjU9YCZbTnVTdVklPS1GMjYjL0Y4IjVhL0ZdVjJXblc9LUYyNiMvRjgiNVUuQ11WMlduVz0tRjI2Iy9GOCI1J288LU51U3VZJT0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L182" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ad_r:=Adjoint(r,representationspace=r);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUS9SZXByZXNlbnRhdGlvbkYkNyQ3JEkickdGJCIiIUYqNyI3Ji1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjL0kkJWlkR0YkIjU1bl1ZVjJXblc9LUYwNiMvRjYiNUlvXVlWMlduVz0tRjA2Iy9GNiI1XXBdWVYyV25XPS1GMDYjL0Y2IjVxcV1ZVjJXblc9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L180" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dmtad_r:=TensorProductOfRepresentations([dm_r,ad_r],R24):</Text-field>
</Input>
</Group>
<Group labelreference="L331" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" foreground="[128,0,128]" layout="Normal"><Font foreground="[128,0,128]">This coefficient space is the tensor product of the realification of the restriction of the tautological representation and the adjoint representation of r.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L181" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(r,dmtad_r,Cspace);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUZMaWV+YWxnZWJyYX53aXRofmNvZWZmaWNpZW50czp+Q3NwYWNlRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L183" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Chains:=RelativeChains([]):H:=Cohomology(Chains[1..3]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L275" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">nops(H[1]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L332" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We get a 6D cohomology. This is given in terms of abstract representatives, but we really need the representation matrices for the corresponding module. The following code produces such matrices.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L235" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">srule:=seq(r24_||i=dx||(ceil(i/4))*e||(i-1 mod 4 +1),i=1..24):</Text-field>
</Input>
</Group>
<Group labelreference="L236" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">H_r:=[seq(subs(srule,H[1][i]),i=1..6)]:H_r:</Text-field>
</Input>
</Group>
<Group labelreference="L256" drawlabel="true">
<Input>
<Text-field prompt="r &gt; " style="Maple Input" layout="Normal">mu:=add(u||i*H_r[i],i=1..6):</Text-field>
</Input>
</Group>
<Group labelreference="L257" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">C:=(i,j,k)-&gt;Hook(evalDG(Hook(R6Hook(mu,j),e||k)),theta||i):</Text-field>
</Input>
</Group>
<Group labelreference="L246" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">uMat:=DGinfo(DirectSumOfRepresentations([ad_r,m_r],R10),&quot;RepresentationMatrices&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L270" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">for i to 4 do for j to 6 do for k to 4 do try uMat[k][i,j+4]:=C(i,j,k) catch: end try end do end do end do;</Text-field>
</Input>
</Group>
<Group labelreference="L261" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">uMat;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L22" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These matrices represent the most general r-module g with g/r=m and g indecomposable, up to change of basis. The parameters u_i give the cohomology class, with u_i=0 corresponding to the decomposable case (the matrices are visibly block diagonal in this case). We export the matrices to another file to look for Lie algebra structures on the module g.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L188" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">R:=MinimalSubalgebra([P[1],P[3],P[4]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L333" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">Part 2.2:</Font><Font foreground="[128,0,128]"> This is another special choice, because it is the only 4D isotropy to feature a compact subalgebra (the first basis element spans this).</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L191" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rData:=LieAlgebraData(R,r):DGsetup(rData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+ckc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L190" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">R_real:=map(realify,R):m_r:=Representation(r,R6,R_real):dm_r:=TensorProductOfRepresentations(m_r,DGinfo(R6,&quot;FrameBaseForms&quot;),R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L193" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ad_r:=Adjoint(r,representationspace=r);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L194" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dmtad_r:=TensorProductOfRepresentations([dm_r,ad_r],R24):</Text-field>
</Input>
</Group>
<Group labelreference="L334" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" foreground="[128,0,128]" layout="Normal"><Font foreground="[128,0,128]">This coefficient space is the tensor product of the realification of the restriction of the tautological representation and the adjoint representation of r.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L192" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(r,dmtad_r,Cspace);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUZMaWV+YWxnZWJyYX53aXRofmNvZWZmaWNpZW50czp+Q3NwYWNlRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L189" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Chains:=RelativeChains([]):Cohomology(Chains[1..3]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyM3Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L219" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The cohomology is trivial in this case.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L224" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">R:=MinimalSubalgebra([a*P[1]+b*P[2],P[3],P[4]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L335" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">Part 2.3:</Font><Font foreground="[128,0,128]"> Now we consider 4D isotropy for general parameter. We use two parameters (a,b) for convenience, but they are not allowed to simultaneously vanish, and the algebras given by scaling them simultaneously are equivalent. </Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L228" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rData:=LieAlgebraData(R,r):DGsetup(rData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+ckc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L227" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">R_real:=map(realify,R):m_r:=Representation(r,R6,R_real):dm_r:=TensorProductOfRepresentations(m_r,DGinfo(R6,&quot;FrameBaseForms&quot;),R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L230" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ad_r:=Adjoint(r,representationspace=r):</Text-field>
</Input>
</Group>
<Group labelreference="L226" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dmtad_r:=TensorProductOfRepresentations([dm_r,ad_r],R24):</Text-field>
</Input>
</Group>
<Group labelreference="L336" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" foreground="[128,0,128]" layout="Normal"><Font foreground="[128,0,128]">This coefficient space is the tensor product of the realification of the restriction of the tautological representation and the adjoint representation of r.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L229" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(r,dmtad_r,Cspace);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUZMaWV+YWxnZWJyYX53aXRofmNvZWZmaWNpZW50czp+Q3NwYWNlRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L276" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Since we have parameters in our representation and Lie algebra, we cannot use the Cohomology() command directly in this case. Instead, we need to look for parameters where the rank of the exterior derivative changes, besides a=0 and b=0 which were already treated as special cases (so we may assume a*b nonzero).</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L225" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Chains:=RelativeChains([]):</Text-field>
</Input>
</Group>
<Group labelreference="L285" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">genericimageh0:=ExteriorDerivative(evalDG(add(h||i*Chains[1][i],i=1..nops(Chains[1])))):</Text-field>
</Input>
</Group>
<Group labelreference="L286" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">genericimageh1:=ExteriorDerivative(evalDG(add(k||i*Chains[2][i],i=1..nops(Chains[2])))):</Text-field>
</Input>
</Group>
<Group labelreference="L292" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">eq1:=DGinfo(genericimageh1,&quot;CoefficientSet&quot;):nops(eq1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L294" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">coeffeq1:={seq(coeffs(collect(eq1[i],Chains[1]),Chains[1]),i=1..6)}:</Text-field>
</Input>
</Group>
<Group labelreference="L295" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">eqsols:=solve(coeffeq1):</Text-field>
</Input>
</Group>
<Group labelreference="L299" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">nops([eqsols]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L300" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">generickernelh1:=DGsimplify(subs(eqsols[4],evalDG(add(k||i*Chains[2][i],i=1..nops(Chains[2]))))):</Text-field>
</Input>
</Group>
<Group labelreference="L297" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">coeffset:=DGinfo(evalDG(generickernelh1-genericimageh0),&quot;CoefficientSet&quot;):</Text-field>
</Input>
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false">nops(coeffset);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L304" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">finaleq:={seq(coeffs(collect(coeffset[i],Chains[1]),Chains[1]),i=1..4)}:</Text-field>
</Input>
</Group>
<Group labelreference="L305" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">solve(finaleq,[seq(h||i,i=1..nops(Chains[1]))]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyM3Oi9JI2gxRzYiLCQqKCMiIiIiI0MiIiIsKiomIiInIiIiSSRrMTdHNiIiIiIiIiIqJiIiJCIiIkkkazMyRzYiIiIiIiIiKiYiIiMiIiJJI2s3RzYiIiIiIiIiKiYiIiciIiJJJGs5NUc2IiIiIiEiIiIiIkkiYUc2IiEiIiIiIi9JI2gyRzYiLCQqKCMiIiIiIiMiIiIsKiooIiIjIiIiKUkiYUc2IiIiIyIiIkkkazE1RzYiIiIiIiIiKigiIiMiIiIpSSJiRzYiIiIjIiIiSSRrMTVHNiIiIiIiIiIqKCIiJCIiIkkiYUc2IiIiIkkkazc3RzYiIiIiIiIiKigiIiQiIiJJImJHNiIiIiJJJGs5M0c2IiIiIiEiIiIiIiwmKiQpSSJhRzYiIiIjIiIiIiIiKiQpSSJiRzYiIiIjIiIiIiIiISIiISIiL0kjaDNHNiIsJCooIyIiIiIiIyIiIiwqKigiIiMiIiIpSSJhRzYiIiIjIiIiSSRrMTRHNiIiIiIiIiIqKCIiIyIiIilJImJHNiIiIiMiIiJJJGsxNEc2IiIiIiIiIiomSSJhRzYiIiIiSSRrOTNHNiIiIiIiIiIqJkkiYkc2IiIiIkkkazc3RzYiIiIiIiIiIiIiLCYqJClJImFHNiIiIiMiIiIiIiIqJClJImJHNiIiIiMiIiIiIiIhIiIiIiIvSSNoNEc2IiomLCYqJkkiYUc2IiIiIkkkazI5RzYiIiIiIiIiKigiIiQiIiJJImJHNiIiIiJJJGsxM0c2IiIiIiEiIiIiIiwmKiQpSSJhRzYiIiIjIiIiIiIiKiYiIioiIiIpSSJiRzYiIiIjIiIiIiIiISIiL0kjaDVHNiIsJCooIyIiIiIjQyIiIiwqKiYiIz0iIiJJJGsxN0c2IiIiIiIiIiomIiIkIiIiSSRrMzJHNiIiIiIhIiIqJiIiIyIiIkkjazdHNiIiIiIhIiIqJiIiJyIiIkkkazk1RzYiIiIiIiIiIiIiSSJiRzYiISIiISIiL0kjaDZHNiIsJCooIyIiIiIiIyIiIiwqKigiIiMiIiIpSSJhRzYiIiIjIiIiSSRrMzFHNiIiIiIiIiIqKCIiIyIiIilJImJHNiIiIiMiIiJJJGszMUc2IiIiIiIiIiooIiIkIiIiSSJhRzYiIiIiSSRrOTNHNiIiIiIiIiIqKCIiJCIiIkkiYkc2IiIiIkkkazc3RzYiIiIiIiIiIiIiLCYqJClJImFHNiIiIiMiIiIiIiIqJClJImJHNiIiIiMiIiIiIiIhIiIhIiIvSSNoN0c2IiwkKigjIiIiIiIjIiIiLCoqKCIiIyIiIilJImFHNiIiIiMiIiJJJGszMEc2IiIiIiIiIiooIiIjIiIiKUkiYkc2IiIiIyIiIkkkazMwRzYiIiIiIiIiKiZJImFHNiIiIiJJJGs3N0c2IiIiIiEiIiomSSJiRzYiIiIiSSRrOTNHNiIiIiIiIiIiIiIsJiokKUkiYUc2IiIiIyIiIiIiIiokKUkiYkc2IiIiIyIiIiIiIiEiIiIiIi9JI2g4RzYiLCQqJiwmKiZJImFHNiIiIiJJJGsxM0c2IiIiIiIiIiooIiIkIiIiSSJiRzYiIiIiSSRrMjlHNiIiIiIiIiIiIiIsJiokKUkiYUc2IiIiIyIiIiIiIiomIiIqIiIiKUkiYkc2IiIiIyIiIiIiIiEiIiEiIi9JI2g5RzYiLCQqJiMiIiIiIiQiIiJJJGs4M0c2IiIiIiIiIi9JJGgxMEc2IiwmKiZJImJHNiIiIiJJI2syRzYiIiIiIiIiSSRrNzBHNiIhIiIvSSRoMTFHNiIsJiooIyIiIiIiKiIiIkkjazNHNiIiIiJJImJHNiIiIiIiIiIqJiMiIiIiIiQiIiJJJGs5MUc2IiIiIiIiIi9JJGgxMkc2IiwqKiYjIiIiIiIlIiIiSSRrMTdHNiIiIiIiIiIqJiMiIiIiIikiIiJJJGszMkc2IiIiIiIiIiomIyIiIiIjTyIiIkkjazdHNiIiIiIhIiIqJiMiIiIiIzciIiJJJGs5NUc2IiIiIiIiIi9JJGgxM0c2IiwkSSRrODJHNiIhIiIvSSRoMTRHNiIsJiooIyIiIiIiJCIiIkkjazNHNiIiIiJJImJHNiIiIiIhIiJJJGs4Nkc2IiEiIi9JJGgxNUc2IiwmKigjIiIiIiIkIiIiSSNrMkc2IiIiIkkiYkc2IiIiIiIiIiomIyIiIiIiJCIiIkkkazc1RzYiIiIiISIiL0kkaDE2RzYiLCQqKCMiIiIiI3MiIiIsLiooIiNDIiIiSSJhRzYiIiIiSSNrNkc2IiIiIiIiIiooIiNDIiIiSSJhRzYiIiIiSSRrNzlHNiIiIiIiIiIqKCIiJyIiIkkiYkc2IiIiIkkkazE3RzYiIiIiISIiKigiIiQiIiJJImJHNiIiIiJJJGszMkc2IiIiIiEiIiooIiIjIiIiSSJiRzYiIiIiSSNrN0c2IiIiIiEiIiooIiInIiIiSSJiRzYiIiIiSSRrOTVHNiIiIiIiIiIiIiJJImFHNiIhIiIhIiIvSSRoMTdHNiJJI2syRzYiL0kkaDE4RzYiLCQqKCMiIiIiI0MiIiIsLCooIiNDIiIiSSJhRzYiIiIiSSNrNkc2IiIiIiIiIiooIiInIiIiSSJiRzYiIiIiSSRrMTdHNiIiIiIhIiIqKCIiJCIiIkkiYkc2IiIiIkkkazMyRzYiIiIiISIiKigiIiMiIiJJImJHNiIiIiJJI2s3RzYiIiIiISIiKigiIiciIiJJImJHNiIiIiJJJGs5NUc2IiIiIiIiIiIiIkkiYUc2IiEiIiIiIi9JJGgxOUc2IiwsKiYjIiIiIiIlIiIiSSRrMTdHNiIiIiIiIiIqJiMiIiIiIikiIiJJJGszMkc2IiIiIiIiIiomIyIiIiIjTyIiIkkjazdHNiIiIiIhIiIqJiMiIiIiIzciIiJJJGs5NUc2IiIiIiIiIkkkazc4RzYiIiIiL0kkaDIwRzYiLCQqKCMiIiIiIiMiIiIsJiomSSJhRzYiIiIiSSRrOTNHNiIiIiIiIiIqJkkiYkc2IiIiIkkkazc3RzYiIiIiIiIiIiIiLCYqJClJImFHNiIiIiMiIiIiIiIqJClJImJHNiIiIiMiIiIiIiIhIiIhIiIvSSRoMjFHNiIsJComIyIiIiIiJCIiIkkjazNHNiIiIiIhIiIvSSRoMjJHNiIsKiomIyIiJCIiJSIiIkkkazE3RzYiIiIiIiIiKiYjIiIkIiIpIiIiSSRrMzJHNiIiIiIiIiIqJiMiIiIiIzciIiJJI2s3RzYiIiIiISIiKiYjIiIkIiIlIiIiSSRrOTVHNiIiIiIhIiIvSSRoMjNHNiIsJCooIyIiIiIjcyIiIiwwKigiI0MiIiJJImFHNiIiIiJJI2s2RzYiIiIiIiIiKigiI0MiIiJJImFHNiIiIiJJJGs3OUc2IiIiIiIiIiooIiNzIiIiSSJhRzYiIiIiSSRrOTRHNiIiIiIhIiIqKCIiJyIiIkkiYkc2IiIiIkkkazE3RzYiIiIiISIiKigiIiQiIiJJImJHNiIiIiJJJGszMkc2IiIiIiEiIiooIiIjIiIiSSJiRzYiIiIiSSNrN0c2IiIiIiEiIiooIiInIiIiSSJiRzYiIiIiSSRrOTVHNiIiIiIiIiIiIiJJImFHNiIhIiIhIiIvSSRoMjRHNiIsJCooIyIiIiIiIyIiIiwmKiZJImFHNiIiIiJJJGs3N0c2IiIiIiIiIiomSSJiRzYiIiIiSSRrOTNHNiIiIiIhIiIiIiIsJiokKUkiYUc2IiIiIyIiIiIiIiokKUkiYkc2IiIiIyIiIiIiIiEiIiIiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L306" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These equations express a basis of cocycles as a linear combination of coboundaries. Hence the cohomology is trivial. The assumption used is a*b nonzero, as our solution requires division by a, b and homogeneous quadratic polynomials in these.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" size="14">Part 3:</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Isotropy algebra h of dimension 3. There are 3 inequivalent choices, which are labeled by the dimension of the intersection between them and the Cartan subalgebra of su(2,1).</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L196" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">L0:=MinimalSubalgebra([P[3],P[4]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L338" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">Part 3.1:</Font> <Font foreground="[128,0,128]">The case of 0D-intersection between h and the Cartan subalgebra.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L200" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">l0Data:=LieAlgebraData(L0,l0);DGsetup(l0Data);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnbDBEYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYjNigtRlA2Ji1GIzYoLUYsNiVRI2UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjZTJGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2UzRidGL0YyRmJvRmVvRjlGYm9GZW9GOUY5RmdvRmpvRmJvRmVvRjk=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI2wwR0YkNyQiIiQ9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNyM3JDclIiIiIiIjRitGMw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+bDBHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L199" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">L0_real:=map(realify,L0):m_l0:=Representation(l0,R6,L0_real):dm_l0:=TensorProductOfRepresentations(m_l0,DGinfo(R6,&quot;FrameBaseForms&quot;),R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L202" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ad_l0:=Adjoint(l0,representationspace=l0);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmYWRfbDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNigtSShtZmVuY2VkR0YkNiYtRiM2Ki1GUzYmLUYjNigtRlA2KC1GLDYlUSNlMUYnRi9GMi1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZiby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNsMEYnRi9GMkZjcC1GUzYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZecUZhcUZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUkjbW5HRiQ2JFEiMUYnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5RmpuLUYjNihGam5GY3BGam5GZHFGZ3FGOS1GIzYqRmpuRmNwRmpuRmNwRmVyRmRxRmdxRjktRiM2LEZqbkZjcEZqbkZjcEZlckZjcEZnckZkcUZncUY5RmNwLUZTNigtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtRmJyNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZbdC8lK2dyb3VwYWxpZ25HRlt0LyUocm93c3BhbkdGZHIvJStjb2x1bW5zcGFuR0ZkckZjc0Zjc0Zpc0ZcdEZedEZgcy1GYXM2KEZjcy1GZHM2KEZhckZpc0ZcdEZedEZgdEZidEZjc0Zpc0ZcdEZedC8lJmFsaWduR1ElYXhpc0YnL0Zqc1EpYmFzZWxpbmVGJy9GXXRRJ2NlbnRlckYnL0ZfdFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZldS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zgdi8lJmZyYW1lR0Zgdi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXXZGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnRl5xRmFxRmN3RmRxRmdxRjlGOUZecUZhcUZjcC1GUzYmLUYjNigtRlA2KC1GLDYlUSNlMkYnRi9GMi1GIzYmRlxvRl9vLUZTNiQtRlM2Ji1GIzYoRltwRmNwLUZTNiYtRlM2Ji1GIzYoLUZTNiYtRmJyNiRRIjJGJ0Y5RjlGXnFGYXFGY3BGYXJGZHFGZ3FGOUY5Rl5xRmFxRjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZfeC1GIzYoRl94RmNwRl94RmRxRmdxRjktRiM2KkZfeEZjcEZfeEZjcEZieUZkcUZncUY5LUYjNixGX3hGY3BGX3hGY3BGYnlGY3BGZHlGZHFGZ3FGOUZjcC1GUzYoLUZeczY3RmBzRmBzLUZhczYoLUZkczYoLUZicjYkUSsmdW1pbnVzMDsxRidGOUZpc0ZcdEZedEZgdEZidEZjc0Zjc0Zpc0ZcdEZedEZodEZbdUZddUZfdUZhdUZjdUZmdUZodUZbdkZedkZhdkZjdkZldkZodkZqdkZcd0Zed0Zhd0Y5RmN3Rl5xRmFxRmN3RmRxRmdxRjlGOUZecUZhcUZjcC1GUzYmLUYjNigtRlA2KC1GLDYlUSNlM0YnRi9GMi1GIzYmRlxvRl9vLUZTNiQtRlM2Ji1GIzYoRltwRmNwLUZTNiYtRlM2Ji1GIzYoLUZTNiYtRmJyNiRRIjNGJ0Y5RjlGXnFGYXFGY3BGYXJGZHFGZ3FGOUY5Rl5xRmFxRjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZcW2wtRiM2KEZcW2xGY3BGXFtsRmRxRmdxRjktRiM2KkZcW2xGY3BGXFtsRmNwRl9cbEZkcUZncUY5LUYjNixGXFtsRmNwRlxbbEZjcEZfXGxGY3BGYVxsRmRxRmdxRjlGY3AtRlM2KC1GXnM2N0Zgc0Zgc0Zgc0ZodEZbdUZddUZfdUZhdUZjdUZmdUZodUZbdkZedkZhdkZjdkZldkZodkZqdkZcd0Zed0Zhd0Y5RmN3Rl5xRmFxRmN3RmRxRmdxRjlGOUZecUZhcUZkcUZncUY5RjlGXnFGYXEtRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KC1GUzYmLUYjNiotRmBwNiNRL1JlcHJlc2VudGF0aW9uRidGY3AtRlM2Ji1GIzYoLUZTNiYtRiM2KEZpcEZjcEZmc0ZkcUZncUY5RjlGXnFGYXFGY3BGXF5sRmRxRmdxRjlGOUZecUZhcUZjcEZccUZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYqRltzRmNwRmh5RmNwRmVcbEZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZpXGwtRiM2KEZpXGxGY3BGaVxsRmRxRmdxRjktRiM2KkZpXGxGY3BGaVxsRmNwRmRebEZkcUZncUY5LUYjNixGaVxsRmNwRmlcbEZjcEZkXmxGY3BGZl5sRmRxRmdxRjlGZHFGZ3FGOQ==">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L198" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dmtad_l0:=TensorProductOfRepresentations([dm_l0,ad_l0],R18):</Text-field>
</Input>
</Group>
<Group labelreference="L339" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" foreground="[128,0,128]" layout="Normal"><Font foreground="[128,0,128]">This coefficient space is the tensor product of the realification of the restriction of the tautological representation and the adjoint representation of l0.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L201" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(l0,dmtad_l0,Cspace);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUZMaWV+YWxnZWJyYX53aXRofmNvZWZmaWNpZW50czp+Q3NwYWNlRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L197" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Chains:=RelativeChains([]):H:=Cohomology(Chains[1..3]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GUDYmLUYjNjgtSSptY29tcGxldGVHRiQ2KC1GIzYoLUYjNiYtRlA2JC1GIzYmLUYsNiVRJ3IxOF8xNEYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tSSZtZnJhY0dGJDYoLUYjNiYtSSNtbkdGJDYkUSQzODlGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3AtRiw2JVEmcjE4XzlGJ0YvRjJGOS1GXHA2JFElNjA1MEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBxLyUpYmV2ZWxsZWRHRj1GOUY5Rl9wLUYsNiVRKSZ0aGV0YTsxRidGL0YyRjlGYG8tRiM2Ji1GUDYkLUYjNigtRmdvNigtRiM2Ji1GXHA2JFEmMTI3MjlGJ0Y5Rl9wLUYsNiVRJ3IxOF8xN0YnRi9GMkY5RmhwRltxRl5xRmFxRmNxLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW8tRmdvNigtRiM2Ji1GXHA2JFEkNDIzRidGOUZfcC1GLDYlUSdyMThfMTNGJ0YvRjJGOUZocEZbcUZecUZhcUZjcUZgby1GZ282KC1GIzYmLUZccDYkUSUzODA3RidGOUZfcC1GLDYlUSdyMThfMTJGJ0YvRjJGOUZocEZbcUZecUZhcUZjcUY5RjlGX3AtRiw2JVEpJnRoZXRhOzJGJ0YvRjJGOUZoci1GIzYmLUZQNiQtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW8tRmdvNigtRiM2Ji1GXHA2JFEkMTQxRidGOUZfcC1GLDYlUSdyMThfMThGJ0YvRjJGOS1GXHA2JFEkMTEwRidGOUZbcUZecUZhcUZjcUZgby1GZ282KC1GIzYmLUZccDYkUSU1NDIxRidGOUZfcC1GLDYlUSZyMThfNUYnRi9GMkY5RmhwRltxRl5xRmFxRmNxRmBvLUZnbzYoLUYjNiZGX3NGX3AtRiw2JVEmcjE4XzFGJ0YvRjJGOUZocEZbcUZecUZhcUZjcUY5RjlGX3AtRiw2JVEpJnRoZXRhOzNGJ0YvRjJGOUY5LUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcC1GUDYkLUZQNiYtRiM2KC1GUDYmLUYjNiotSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZicC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdDc3BhY2VGJ0YvRjJGYngtRlxwNiRGXXFGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmJ4LUZQNiYtRiM2Ki1GUDYmLUYjNigtRlA2JkZbeUY5RmJ5RmV5RmJ4RltvRl15RmB5RjlGOUZieUZleUZieC1GUDYmLUYjNigtRlA2Ji1GXHA2JFEiMkYnRjlGOUZieUZleUZieEZcckZdeUZgeUY5RjlGYnlGZXlGYngtRlA2Ji1GIzYoLUZQNiYtRlxwNiRRIjNGJ0Y5RjlGYnlGZXlGYngtRiM2KEZbdUZockZodUZockZidkY5Rl15RmB5RjlGOUZieUZleUZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5RjlGOUZcdy1GIzYoRlx3RmJ4Rlx3Rl15RmB5RjktRiM2KkZcd0ZieEZcd0ZieEZmW2xGXXlGYHlGOS1GIzYsRlx3RmJ4Rlx3RmJ4RmZbbEZieEZoW2xGXXlGYHlGOUZieC1GWTYoLUYjNigtRiM2Ji1GUDYkLUYjNilGaHQtRmdvNigtRiM2Ji1GXHA2JFEjNTVGJ0Y5Rl9wRmVyRjktRlxwNiRRJDExN0YnRjlGW3FGXnFGYXFGY3FGaHItRmdvNigtRiM2JkZqXGxGX3BGYnNGOS1GXHA2JFEjMzlGJ0Y5RltxRl5xRmFxRmNxRmBvLUZnbzYoLUYjNiYtRlxwNiRRIjhGJ0Y5Rl9wRlx0RjlGXV1sRltxRl5xRmFxRmNxRjlGOUZfcEZlcUY5RmBvLUYjNiYtRlA2JC1GIzYpRmh0LUYjNiZGYVtsRl9wLUYsNiVRJ3IxOF8xNkYnRi9GMkY5RmBvRl1vRmhyLUZnbzYoLUYjNiZGW15sRl9wRmVwRjlGZF1sRltxRl5xRmFxRmNxRjlGOUZfcEZfdEY5RmhyLUYjNiYtRlA2JC1GIzYnRmh0LUZnbzYoLUYjNiYtRlxwNiRRIzE2RidGOUZfcC1GLDYlUSZyMThfNEYnRi9GMkY5LUZccDYkUSMxM0YnRjlGW3FGXnFGYXFGY3FGYG8tRmdvNigtRiM2JkZnX2xGX3AtRiw2JVEmcjE4XzJGJ0YvRjJGOUZkXWxGW3FGXnFGYXFGY3FGOUY5Rl9wRml2RjlGOS1GIzYmRl53RmF3LUZQNiQtRlA2Ji1GIzYoRmp3RmJ4LUZQNiYtRiM2Ki1GUDYmLUYjNihGYHpGYnhGZFxsRl15RmB5RjlGOUZieUZleUZieC1GUDYmLUYjNihGZnpGYnhGYl5sRl15RmB5RjlGOUZieUZleUZieC1GUDYmLUYjNihGX1tsRmJ4LUYjNiZGY19sRmhyRmBgbEY5Rl15RmB5RjlGOUZieUZleUZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5RjlGOUZnYGwtRiM2KEZnYGxGYnhGZ2BsRl15RmB5RjktRiM2KkZnYGxGYnhGZ2BsRmJ4RmFibEZdeUZgeUY5LUYjNixGZ2BsRmJ4RmdgbEZieEZhYmxGYnhGY2JsRl15RmB5RjlGYngtRlk2KC1GIzYpRmh0LUYjNiYtRlA2JC1GIzYoLUZnbzYoRmVyRl1dbEZbcUZecUZhcUZjcUZoci1GZ282KC1GIzYmLUZccDYkUSU0MjQzRidGOUZfcEZic0Y5LUZccDYkUSUxODMzRidGOUZbcUZecUZhcUZjcUZgby1GZ282KC1GIzYmLUZccDYkUSMxOUYnRjlGX3BGXHRGOUZdXWxGW3FGXnFGYXFGY3FGOUY5Rl9wRmVxRjlGYG8tRiM2Ji1GUDYkLUYjNiYtRmdvNigtRiM2Ji1GXHA2JFEkMjM0RidGOUZfcEZmXmxGOS1GXHA2JFEjNDdGJ0Y5RltxRl5xRmFxRmNxRmBvLUZnbzYoLUYjNiYtRlxwNiRRJTE1MTdGJ0Y5Rl9wRmVwRjlGamNsRltxRl5xRmFxRmNxRjlGOUZfcEZfdEY5RmBvLUYjNiYtRlA2JC1GIzYoLUYsNiVRJ3IxOF8xNUYnRi9GMkZoci1GZ282KC1GIzYmLUZccDYkUSUxMjAxRidGOUZfcEZqX2xGOS1GXHA2JFEkNjExRidGOUZbcUZecUZhcUZjcUZoci1GZ282KEZkYGxGZF1sRltxRl5xRmFxRmNxRjlGOUZfcEZpdkY5RjktRiM2JkZed0Zhdy1GUDYkLUZQNiYtRiM2KEZqd0ZieC1GUDYmLUYjNiotRlA2Ji1GIzYoRmB6RmJ4LUYjNilGaHRGYWNsRmBvRmNjbEZockZdZGxGOUZdeUZgeUY5RjlGYnlGZXlGYngtRlA2Ji1GIzYoRmZ6RmJ4RmhkbEZdeUZgeUY5RjlGYnlGZXlGYngtRlA2Ji1GIzYoRl9bbEZieEZfZmxGXXlGYHlGOUY5RmJ5RmV5Rl15RmB5RjlGOUZieUZleUZdeUZgeUY5RjlGYnlGZXlGOUY5RmBnbC1GIzYoRmBnbEZieEZgZ2xGXXlGYHlGOS1GIzYqRmBnbEZieEZgZ2xGYnhGamhsRl15RmB5RjktRiM2LEZgZ2xGYnhGYGdsRmJ4RmpobEZieEZcaWxGXXlGYHlGOUZieC1GWTYoLUYjNigtRiM2Ji1GUDYkLUYjNiZGZl5sRmBvLUZnbzYoLUYjNiZGX3NGX3BGZXBGOUZocEZbcUZecUZhcUZjcUY5RjlGX3BGZXFGOUZgby1GIzYmLUZQNiQtRiM2KUZodC1GZ282KC1GIzYmRmFlbEZfcEZlckY5RmhwRltxRl5xRmFxRmNxRmhyLUZnbzYoLUYjNiYtRlxwNiRRJjEzMDExRidGOUZfcEZic0Y5RmhwRltxRl5xRmFxRmNxRmBvLUZnbzYoLUYjNiYtRlxwNiRRJTIxNDlGJ0Y5Rl9wRlx0RjlGaHBGW3FGXnFGYXFGY3FGOUY5Rl9wRl90RjlGYG8tRiM2Ji1GUDYkLUYjNigtRmdvNigtRiM2JkZhZWxGX3BGYnVGOUZldUZbcUZecUZhcUZjcUZoci1GZ282KC1GIzYmRmFlbEZfcEZfdkY5RmhwRltxRl5xRmFxRmNxRmBvLUZnbzYoLUYjNiYtRlxwNiRRJTUxMzlGJ0Y5Rl9wRmZ2RjlGaHBGW3FGXnFGYXFGY3FGOUY5Rl9wRml2RjlGOS1GIzYmRl53RmF3LUZQNiQtRlA2Ji1GIzYoRmp3RmJ4LUZQNiYtRiM2Ki1GUDYmLUYjNihGYHpGYnhGaGlsRl15RmB5RjlGOUZieUZleUZieC1GUDYmLUYjNihGZnpGYnhGYmpsRl15RmB5RjlGOUZieUZleUZieC1GUDYmLUYjNihGX1tsRmJ4RmpbbUZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5Rl15RmB5RjlGOUZieUZleUY5RjlGW11tLUYjNihGW11tRmJ4RltdbUZdeUZgeUY5LUYjNipGW11tRmJ4RltdbUZieEZjXm1GXXlGYHlGOS1GIzYsRltdbUZieEZbXW1GYnhGY15tRmJ4RmVebUZdeUZgeUY5RmJ4LUZZNigtRiM2KC1GIzYmLUZnbzYoLUYjNiYtRlxwNiRRIjlGJ0Y5Rl9wRmpfbEY5LUZccDYkUSI1RidGOUZbcUZecUZhcUZjcUZfcEZlcUY5RmBvLUYjNiYtRlA2JC1GIzYnRmh0LUZnbzYoLUYjNiYtRlxwNiRRIjZGJ0Y5Rl9wRmJ1RjlGZl9tRltxRl5xRmFxRmNxRmBvRmZ2RjlGOUZfcEZfdEY5RmBvLUYjNiYtRmdvNigtRiM2JkZhW2xGX3AtRiw2JVEmcjE4XzZGJ0YvRjJGOUZmX21GW3FGXnFGYXFGY3FGX3BGaXZGOUY5LUYjNiZGXndGYXctRlA2JC1GUDYmLUYjNihGandGYngtRlA2Ji1GIzYqLUZQNiYtRiM2KEZgekZieEZfX21GXXlGYHlGOUY5RmJ5RmV5RmJ4LUZQNiYtRiM2KEZmekZieEZdYG1GXXlGYHlGOUY5RmJ5RmV5RmJ4LUZQNiYtRiM2KEZfW2xGYnhGaGBtRl15RmB5RjlGOUZieUZleUZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5RjlGOUZfYW0tRiM2KEZfYW1GYnhGX2FtRl15RmB5RjktRiM2KkZfYW1GYnhGX2FtRmJ4RmdibUZdeUZgeUY5LUYjNixGX2FtRmJ4Rl9hbUZieEZnYm1GYnhGaWJtRl15RmB5RjlGYngtRlk2KC1GIzYpRmh0LUYjNiYtRlA2JC1GIzYoRmFmbEZgby1GZ282KC1GIzYmRmFkbEZfcEZqX2xGOS1GXHA2JFEjMTVGJ0Y5RltxRl5xRmFxRmNxRmhyRmRgbEY5RjlGX3BGZXFGOUZoci1GIzYmLUZnbzYoLUYjNiZGYWRsRl9wRmJ1RjlGW2RtRltxRl5xRmFxRmNxRl9wRl90RjlGYG8tRiM2Ji1GZ282KC1GIzYmLUZccDYkUSI3RidGOUZfcEZcYW1GOUZbZG1GW3FGXnFGYXFGY3FGX3BGaXZGOUY5LUYjNiZGXndGYXctRlA2JC1GUDYmLUYjNihGandGYngtRlA2Ji1GIzYqLUZQNiYtRiM2KEZgekZieC1GIzYpRmh0RmFmbEZockZnY21GYG9GZGBsRjlGXXlGYHlGOUY5RmJ5RmV5RmJ4LUZQNiYtRiM2KEZmekZieC1GIzYlRmh0RmBkbUY5Rl15RmB5RjlGOUZieUZleUZieC1GUDYmLUYjNihGX1tsRmJ4RmZkbUZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5Rl15RmB5RjlGOUZieUZleUY5RjlGXWVtLUYjNihGXWVtRmJ4Rl1lbUZdeUZgeUY5LUYjNipGXWVtRmJ4Rl1lbUZieEZpZm1GXXlGYHlGOS1GIzYsRl1lbUZieEZdZW1GYnhGaWZtRmJ4RltnbUZdeUZgeUY5RmJ4LUZZNigtRiM2Ji1GIzYmLUZQNiQtRiM2KUZodC1GZ282KC1GIzYmRmFbbEZfcEZidUY5RmpkbUZbcUZecUZhcUZjcUZgby1GZ282KC1GIzYmLUZccDYkUSMyNEYnRjlGX3BGX3ZGOUZqZG1GW3FGXnFGYXFGY3FGYG8tRmdvNihGZnZGamRtRltxRl5xRmFxRmNxRjlGOUZfcEZlcUY5RmBvLUYjNiYtRlA2JC1GIzYmLUZnbzYoRmFmbEZqZG1GW3FGXnFGYXFGY3FGYG9GZGBsRjlGOUZfcEZfdEY5RjktRiM2JkZed0Zhdy1GUDYkLUZQNiYtRiM2KEZqd0ZieC1GUDYmLUYjNigtRlA2Ji1GIzYoRmB6RmJ4RmdnbUZdeUZgeUY5RjlGYnlGZXlGYngtRlA2Ji1GIzYoRmZ6RmJ4RmpobUZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5Rl15RmB5RjlGOUZieUZleUY5RjlGXmltLUYjNihGXmltRmJ4Rl5pbUZdeUZgeUY5LUYjNipGXmltRmJ4Rl5pbUZieEZiam1GXXlGYHlGOS1GIzYsRl5pbUZieEZeaW1GYnhGYmptRmJ4RmRqbUZdeUZgeUY5RmJ4LUZZNigtRiM2KUZodC1GIzYmLUZQNiQtRiM2KUZodC1GZ282KC1GIzYmRltkbUZfcEZidUY5RmpkbUZbcUZecUZhcUZjcUZgby1GZ282KC1GIzYmRltkbUZfcEZfdkY5RmpkbUZbcUZecUZhcUZjcUZgby1GZ282KC1GIzYmRmFkbEZfcEZmdkY5RmpkbUZbcUZecUZhcUZjcUY5RjlGX3BGZXFGOUZoci1GIzYmLUZnbzYoLUYjNiZGYWRsRl9wRmFmbEY5RmpkbUZbcUZecUZhcUZjcUZfcEZfdEY5RmBvLUYjNiYtRiw2JVEmcjE4XzNGJ0YvRjJGX3BGaXZGOUY5LUYjNiZGXndGYXctRlA2JC1GUDYmLUYjNihGandGYngtRlA2Ji1GIzYqLUZQNiYtRiM2KEZgekZieC1GIzYoRmJbbkZockZmW25GaHJGaltuRjlGXXlGYHlGOUY5RmJ5RmV5RmJ4LUZQNiYtRiM2KEZmekZieC1GIzYlRmh0RmBcbkY5Rl15RmB5RjlGOUZieUZleUZieC1GUDYmLUYjNihGX1tsRmJ4RmZcbkZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5Rl15RmB5RjlGOUZieUZleUY5RjlGaVxuLUYjNihGaVxuRmJ4RmlcbkZdeUZgeUY5LUYjNipGaVxuRmJ4RmlcbkZieEZlXm5GXXlGYHlGOS1GIzYsRmlcbkZieEZpXG5GYnhGZV5uRmJ4RmdebkZdeUZgeUY5RmJ4LUZZNigtRiM2J0ZodC1GIzYmLUZQNiQtRiM2KUZodC1GZ282KC1GIzYmRmNfbUZfcEZidUY5RmpkbUZbcUZecUZhcUZjcUZgby1GZ282KC1GIzYmRmNfbUZfcEZfdkY5RmpkbUZbcUZecUZhcUZjcUZgby1GZ282KC1GIzYmRmFobUZfcEZmdkY5RmpkbUZbcUZecUZhcUZjcUY5RjlGX3BGZXFGOUZoci1GIzYmLUZQNiQtRiM2Ji1GZ282KC1GIzYmRmFbbEZfcEZhZmxGOUZqZG1GW3FGXnFGYXFGY3FGaHJGal9sRjlGOUZfcEZfdEY5RjktRiM2JkZed0Zhdy1GUDYkLUZQNiYtRiM2KEZqd0ZieC1GUDYmLUYjNigtRlA2Ji1GIzYoRmB6RmJ4LUYjNihGZV9uRmhyRmlfbkZockZdYG5GOUZdeUZgeUY5RjlGYnlGZXlGYngtRlA2Ji1GIzYoRmZ6RmJ4LUYjNidGaHRGZ2BuRmBvRmpfbEY5Rl15RmB5RjlGOUZieUZleUZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5RjlGOUZbYW4tRiM2KEZbYW5GYnhGW2FuRl15RmB5RjktRiM2KkZbYW5GYnhGW2FuRmJ4RmNibkZdeUZgeUY5LUYjNixGW2FuRmJ4RlthbkZieEZjYm5GYnhGZWJuRl15RmB5RjlGYngtRlk2KC1GIzYpRmh0LUYjNiYtRlA2JC1GIzYmRmlgbkZgby1GZ282KC1GIzYmLUZccDYkUSMyMUYnRjlGX3BGal9sRjlGZl9tRltxRl5xRmFxRmNxRjlGOUZfcEZlcUY5RmhyLUYjNiYtRlA2JC1GIzYmLUZnbzYoLUYjNiZGZ2NuRl9wRmJ1RjlGZl9tRltxRl5xRmFxRmNxRmhyRl92RjlGOUZfcEZfdEY5RmBvLUYjNiYtRmdvNigtRiM2JkZbXmxGX3BGXGFtRjlGZl9tRltxRl5xRmFxRmNxRl9wRml2RjlGOS1GIzYmRl53RmF3LUZQNiQtRlA2Ji1GIzYoRmp3RmJ4LUZQNiYtRiM2Ki1GUDYmLUYjNihGYHpGYngtRiM2J0ZodEZpYG5GaHJGY2NuRjlGXXlGYHlGOUY5RmJ5RmV5RmJ4LUZQNiYtRiM2KEZmekZieC1GIzYnRmh0RmBkbkZgb0ZfdkY5Rl15RmB5RjlGOUZieUZleUZieC1GUDYmLUYjNihGX1tsRmJ4RmZkbkZdeUZgeUY5RjlGYnlGZXlGXXlGYHlGOUY5RmJ5RmV5Rl15RmB5RjlGOUZieUZleUY5RjlGamRuLUYjNihGamRuRmJ4RmpkbkZdeUZgeUY5LUYjNipGamRuRmJ4RmpkbkZieEZmZm5GXXlGYHlGOS1GIzYsRmpkbkZieEZqZG5GYnhGZmZuRmJ4RmhmbkZdeUZgeUY5Rl15RmB5RjlGOS9GY3lRIltGJy9GZnlRIl1GJ0ZdeUZgeUY5RjlGXGduRl5nbkZdeUZgeUY5">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L312" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">nops(H[1]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L340" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We find that the cohomology is 10D, and the above is a basis given in terms of representatives. The following code converts the representatives to representation matrices of indecomposable modules.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L309" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">srule:=seq(r18_||i=dx||(ceil(i/3))*e||(i-1 mod 3 +1),i=1..18):</Text-field>
</Input>
</Group>
<Group labelreference="L308" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">H_r:=[seq(subs(srule,H[1][i]),i=1..10)]:H_r:</Text-field>
</Input>
</Group>
<Group labelreference="L311" drawlabel="true">
<Input>
<Text-field prompt="r &gt; " style="Maple Input" layout="Normal">mu:=add(u||i*H_r[i],i=1..10):</Text-field>
</Input>
</Group>
<Group labelreference="L315" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">C:=(i,j,k)-&gt;Hook(evalDG(Hook(R6Hook(mu,j),e||k)),theta||i):</Text-field>
</Input>
</Group>
<Group labelreference="L310" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">uMat:=DGinfo(DirectSumOfRepresentations([ad_l0,m_l0],R9),&quot;RepresentationMatrices&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L314" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">for i to 3 do for j to 6 do for k to 3 do try uMat[k][i,j+3]:=C(i,j,k) catch: end try end do end do end do;</Text-field>
</Input>
</Group>
<Group labelreference="L313" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">uMat;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L34" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These matrices represent the most general l0-module g with g/l0=m and g indecomposable, up to change of basis. The parameters u_i give the cohomology class, with u_i=0 corresponding to the decomposable case (the matrices are visibly block diagonal in this case). We export the matrices to another file to look for Lie algebra structures on the module g.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L205" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">L1:=MinimalSubalgebra([P[2],P[3],P[5]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L341" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">Part 3.2:</Font> <Font foreground="[128,0,128]">The intersection of h and the Cartan subalgebra is 1D.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L206" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">l1Data:=LieAlgebraData(L1,l1):DGsetup(l1Data);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+bDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L208" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">L1_real:=map(realify,L1):m_l1:=Representation(l1,R6,L1_real):dm_l1:=TensorProductOfRepresentations(m_l1,DGinfo(R6,&quot;FrameBaseForms&quot;),R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZG1fbDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNictSShtZmVuY2VkR0YkNiYtRiM2Ki1GUzYmLUYjNigtRlA2Jy1GLDYlUSNlMUYnRi9GMi1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZiby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNsMUYnRi9GMkZjcC1GUzYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZecUZhcUZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUkjbW5HRiQ2JFEiMUYnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5RmpuLUYjNihGam5GY3BGam5GZHFGZ3FGOS1GIzYqRmpuRmNwRmpuRmNwRmVyRmRxRmdxRjlGY3AtRlM2KC1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNistSSRtdGRHRiQ2KC1GYnI2JFErJnVtaW51czA7MUYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmlzLyUrZ3JvdXBhbGlnbkdGaXMvJShyb3dzcGFuR0Zkci8lK2NvbHVtbnNwYW5HRmRyLUZiczYoLUZicjYkUSIwRidGOUZnc0Zqc0ZcdEZedEZgdEZidEZidEZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZhc0ZidEZidEZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZidC1GYnM2KEZhckZnc0Zqc0ZcdEZedEZgdEZidEZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZidEZidEZbdUZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZidEZidEZidEZidEZidEZnc0Zqc0ZcdEZfdS8lJmFsaWduR1ElYXhpc0YnL0Zoc1EpYmFzZWxpbmVGJy9GW3RRJ2NlbnRlckYnL0ZddFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zedi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zpdi8lJmZyYW1lR0Zpdi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnZGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnRl5xRmFxRlx4RmRxRmdxRjlGOUZecUZhcUZjcC1GUzYmLUYjNigtRlA2Jy1GLDYlUSNlMkYnRi9GMi1GIzYmRlxvRl9vLUZTNiQtRlM2Ji1GIzYoRltwRmNwLUZTNiYtRlM2Ji1GIzYoLUZTNiYtRmJyNiRRIjJGJ0Y5RjlGXnFGYXFGY3BGYXJGZHFGZ3FGOUY5Rl5xRmFxRjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZoeC1GIzYoRmh4RmNwRmh4RmRxRmdxRjktRiM2KkZoeEZjcEZoeEZjcEZbekZkcUZncUY5RmNwLUZTNigtRlxzNjotRl9zNitGYnRGYnRGYnRGYnRGW3VGYnRGZ3NGanNGXHQtRl9zNitGYnRGYnRGYnRGYnRGYnRGW3VGZ3NGanNGXHRGX3VGX3UtRl9zNitGYnRGYnRGYXNGYnRGYnRGYnRGZ3NGanNGXHQtRl9zNitGYnRGYnRGYnRGYXNGYnRGYnRGZ3NGanNGXHRGYXVGZHVGZnVGaHVGanVGXHZGX3ZGYXZGZHZGZ3ZGanZGXHdGXndGYXdGY3dGZXdGZ3dGandGOUZceEZecUZhcUZceEZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYoLUZQNictRiw2JVEjZTNGJ0YvRjItRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KEZbcEZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUZicjYkUSIzRidGOUY5Rl5xRmFxRmNwRmFyRmRxRmdxRjlGOUZecUZhcUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGZFtsLUYjNihGZFtsRmNwRmRbbEZkcUZncUY5LUYjNipGZFtsRmNwRmRbbEZjcEZnXGxGZHFGZ3FGOUZjcC1GUzYoLUZcczY6LUZfczYrRmJ0RmJ0RmJ0LUZiczYoLUZicjYkUSsmdW1pbnVzMDs2RidGOUZnc0Zqc0ZcdEZedEZgdEZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZidC1GYnM2KC1GYnI2JFEiNkYnRjlGZ3NGanNGXHRGXnRGYHRGYnRGYnRGYnRGZ3NGanNGXHRGX3VGX3VGX3VGX3VGYXVGZHVGZnVGaHVGanVGXHZGX3ZGYXZGZHZGZ3ZGanZGXHdGXndGYXdGY3dGZXdGZ3dGandGOUZceEZecUZhcUZceEZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxLUYjNiZGXG9GX28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUZgcDYjUS9SZXByZXNlbnRhdGlvbkYnRmNwLUZTNiYtRiM2KC1GUzYmLUYjNihGaXBGY3BGZHRGZHFGZ3FGOUY5Rl5xRmFxRmNwLUZTNiYtRiM2KC1GLDYlUSNSNkYnRi9GMkZjcEZkdEZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRmNwRlxxRmRxRmdxRjlGOUZecUZhcUZjcC1GUzYmLUYjNipGaXJGY3BGX3pGY3BGW11sRmRxRmdxRjlGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5Rl1ebC1GIzYoRl1ebEZjcEZdXmxGZHFGZ3FGOS1GIzYqRl1ebEZjcEZdXmxGY3BGX2BsRmRxRmdxRjlGZHFGZ3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZG1fbDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNictSShtZmVuY2VkR0YkNiYtRiM2Ki1GUzYmLUYjNigtRlA2Jy1GLDYlUSNlMUYnRi9GMi1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZiby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNsMUYnRi9GMkZjcC1GUzYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZecUZhcUZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUkjbW5HRiQ2JFEiMUYnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5RmpuLUYjNihGam5GY3BGam5GZHFGZ3FGOS1GIzYqRmpuRmNwRmpuRmNwRmVyRmRxRmdxRjlGY3AtRlM2KC1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNistSSRtdGRHRiQ2KC1GYnI2JFErJnVtaW51czA7MUYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmlzLyUrZ3JvdXBhbGlnbkdGaXMvJShyb3dzcGFuR0Zkci8lK2NvbHVtbnNwYW5HRmRyLUZiczYoLUZicjYkUSIwRidGOUZnc0Zqc0ZcdEZedEZgdEZidEZidEZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZhc0ZidEZidEZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZidC1GYnM2KEZhckZnc0Zqc0ZcdEZedEZgdEZidEZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZidEZidEZbdUZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZidEZidEZidEZidEZidEZnc0Zqc0ZcdEZfdS8lJmFsaWduR1ElYXhpc0YnL0Zoc1EpYmFzZWxpbmVGJy9GW3RRJ2NlbnRlckYnL0ZddFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zedi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zpdi8lJmZyYW1lR0Zpdi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnZGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnRl5xRmFxRlx4RmRxRmdxRjlGOUZecUZhcUZjcC1GUzYmLUYjNigtRlA2Jy1GLDYlUSNlMkYnRi9GMi1GIzYmRlxvRl9vLUZTNiQtRlM2Ji1GIzYoRltwRmNwLUZTNiYtRlM2Ji1GIzYoLUZTNiYtRmJyNiRRIjJGJ0Y5RjlGXnFGYXFGY3BGYXJGZHFGZ3FGOUY5Rl5xRmFxRjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZoeC1GIzYoRmh4RmNwRmh4RmRxRmdxRjktRiM2KkZoeEZjcEZoeEZjcEZbekZkcUZncUY5RmNwLUZTNigtRlxzNjotRl9zNitGYnRGYnRGYnRGYnRGW3VGYnRGZ3NGanNGXHQtRl9zNitGYnRGYnRGYnRGYnRGYnRGW3VGZ3NGanNGXHRGX3VGX3UtRl9zNitGYnRGYnRGYXNGYnRGYnRGYnRGZ3NGanNGXHQtRl9zNitGYnRGYnRGYnRGYXNGYnRGYnRGZ3NGanNGXHRGYXVGZHVGZnVGaHVGanVGXHZGX3ZGYXZGZHZGZ3ZGanZGXHdGXndGYXdGY3dGZXdGZ3dGandGOUZceEZecUZhcUZceEZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYoLUZQNictRiw2JVEjZTNGJ0YvRjItRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KEZbcEZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUZicjYkUSIzRidGOUY5Rl5xRmFxRmNwRmFyRmRxRmdxRjlGOUZecUZhcUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGZFtsLUYjNihGZFtsRmNwRmRbbEZkcUZncUY5LUYjNipGZFtsRmNwRmRbbEZjcEZnXGxGZHFGZ3FGOUZjcC1GUzYoLUZcczY6LUZfczYrRmJ0RmJ0RmJ0LUZiczYoLUZicjYkUSsmdW1pbnVzMDs2RidGOUZnc0Zqc0ZcdEZedEZgdEZidEZidEZnc0Zqc0ZcdC1GX3M2K0ZidEZidC1GYnM2KC1GYnI2JFEiNkYnRjlGZ3NGanNGXHRGXnRGYHRGYnRGYnRGYnRGZ3NGanNGXHRGX3VGX3VGX3VGX3VGYXVGZHVGZnVGaHVGanVGXHZGX3ZGYXZGZHZGZ3ZGanZGXHdGXndGYXdGY3dGZXdGZ3dGandGOUZceEZecUZhcUZceEZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxLUYjNiZGXG9GX28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUZgcDYjUS9SZXByZXNlbnRhdGlvbkYnRmNwLUZTNiYtRiM2KC1GUzYmLUYjNihGaXBGY3BGZHRGZHFGZ3FGOUY5Rl5xRmFxRmNwLUZTNiYtRiM2KC1GLDYlUSNSNkYnRi9GMkZjcEZkdEZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRmNwRlxxRmRxRmdxRjlGOUZecUZhcUZjcC1GUzYmLUYjNipGaXJGY3BGX3pGY3BGW11sRmRxRmdxRjlGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5Rl1ebC1GIzYoRl1ebEZjcEZdXmxGZHFGZ3FGOS1GIzYqRl1ebEZjcEZdXmxGY3BGX2BsRmRxRmdxRjlGZHFGZ3FGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L210" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ad_l1:=Adjoint(l1,representationspace=l1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmYWRfbDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNictSShtZmVuY2VkR0YkNiYtRiM2Ki1GUzYmLUYjNigtRlA2Jy1GLDYlUSNlMUYnRi9GMi1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZiby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNsMUYnRi9GMkZjcC1GUzYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZecUZhcUZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUkjbW5HRiQ2JFEiMUYnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5RmpuLUYjNihGam5GY3BGam5GZHFGZ3FGOS1GIzYqRmpuRmNwRmpuRmNwRmVyRmRxRmdxRjlGY3AtRlM2KC1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1GYnI2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmlzLyUrZ3JvdXBhbGlnbkdGaXMvJShyb3dzcGFuR0Zkci8lK2NvbHVtbnNwYW5HRmRyRmFzRmFzRmdzRmpzRlx0LUZfczYoRmFzLUZiczYoLUZicjYkUSsmdW1pbnVzMDsxRidGOUZnc0Zqc0ZcdEZedEZgdEZhc0Znc0Zqc0ZcdC1GX3M2KEZhc0Zhcy1GYnM2KC1GYnI2JFErJnVtaW51czA7MkYnRjlGZ3NGanNGXHRGXnRGYHRGZ3NGanNGXHQvJSZhbGlnbkdRJWF4aXNGJy9GaHNRKWJhc2VsaW5lRicvRlt0USdjZW50ZXJGJy9GXXRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXYvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHYvJSZmcmFtZUdGaHYvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmV2RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJ0ZecUZhcUZbeEZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYoLUZQNictRiw2JVEjZTJGJ0YvRjItRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KEZbcEZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUZicjYkUSIyRidGOUY5Rl5xRmFxRmNwRmFyRmRxRmdxRjlGOUZecUZhcUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGZ3gtRiM2KEZneEZjcEZneEZkcUZncUY5LUYjNipGZ3hGY3BGZ3hGY3BGanlGZHFGZ3FGOUZjcC1GUzYoLUZcczY3Rl5zLUZfczYoLUZiczYoRmFyRmdzRmpzRlx0Rl50RmB0RmFzRmFzRmdzRmpzRlx0Rl5zRmB1RmN1RmV1Rmd1Rml1Rlt2Rl52RmB2RmN2RmZ2Rml2Rlt3Rl13RmB3RmJ3RmR3RmZ3Rml3RjlGW3hGXnFGYXFGW3hGZHFGZ3FGOUY5Rl5xRmFxRmNwLUZTNiYtRiM2KC1GUDYnLUYsNiVRI2UzRidGL0YyLUYjNiZGXG9GX28tRlM2JC1GUzYmLUYjNihGW3BGY3AtRlM2Ji1GUzYmLUYjNigtRlM2Ji1GYnI2JFEiM0YnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5Rl9bbC1GIzYoRl9bbEZjcEZfW2xGZHFGZ3FGOS1GIzYqRl9bbEZjcEZfW2xGY3BGYlxsRmRxRmdxRjlGY3AtRlM2KC1GXHM2N0Zec0Zecy1GX3M2KC1GYnM2KEZneUZnc0Zqc0ZcdEZedEZgdEZhc0Zhc0Znc0Zqc0ZcdEZgdUZjdUZldUZndUZpdUZbdkZedkZgdkZjdkZmdkZpdkZbd0Zdd0Zgd0Zid0Zkd0Zmd0Zpd0Y5Rlt4Rl5xRmFxRlt4RmRxRmdxRjlGOUZecUZhcUZkcUZncUY5RjlGXnFGYXEtRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KC1GUzYmLUYjNiotRmBwNiNRL1JlcHJlc2VudGF0aW9uRidGY3AtRlM2Ji1GIzYoLUZTNiYtRiM2KEZpcEZjcEZkc0ZkcUZncUY5RjlGXnFGYXFGY3BGYV5sRmRxRmdxRjlGOUZecUZhcUZjcEZccUZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYqRmlyRmNwRl56RmNwRmZcbEZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZeXWwtRiM2KEZeXWxGY3BGXl1sRmRxRmdxRjktRiM2KkZeXWxGY3BGXl1sRmNwRmlebEZkcUZncUY5RmRxRmdxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmYWRfbDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNictSShtZmVuY2VkR0YkNiYtRiM2Ki1GUzYmLUYjNigtRlA2Jy1GLDYlUSNlMUYnRi9GMi1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZiby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNsMUYnRi9GMkZjcC1GUzYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZecUZhcUZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUkjbW5HRiQ2JFEiMUYnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5RmpuLUYjNihGam5GY3BGam5GZHFGZ3FGOS1GIzYqRmpuRmNwRmpuRmNwRmVyRmRxRmdxRjlGY3AtRlM2KC1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1GYnI2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmlzLyUrZ3JvdXBhbGlnbkdGaXMvJShyb3dzcGFuR0Zkci8lK2NvbHVtbnNwYW5HRmRyRmFzRmFzRmdzRmpzRlx0LUZfczYoRmFzLUZiczYoLUZicjYkUSsmdW1pbnVzMDsxRidGOUZnc0Zqc0ZcdEZedEZgdEZhc0Znc0Zqc0ZcdC1GX3M2KEZhc0Zhcy1GYnM2KC1GYnI2JFErJnVtaW51czA7MkYnRjlGZ3NGanNGXHRGXnRGYHRGZ3NGanNGXHQvJSZhbGlnbkdRJWF4aXNGJy9GaHNRKWJhc2VsaW5lRicvRlt0USdjZW50ZXJGJy9GXXRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXYvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHYvJSZmcmFtZUdGaHYvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmV2RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJ0ZecUZhcUZbeEZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYoLUZQNictRiw2JVEjZTJGJ0YvRjItRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KEZbcEZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUZicjYkUSIyRidGOUY5Rl5xRmFxRmNwRmFyRmRxRmdxRjlGOUZecUZhcUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGZ3gtRiM2KEZneEZjcEZneEZkcUZncUY5LUYjNipGZ3hGY3BGZ3hGY3BGanlGZHFGZ3FGOUZjcC1GUzYoLUZcczY3Rl5zLUZfczYoLUZiczYoRmFyRmdzRmpzRlx0Rl50RmB0RmFzRmFzRmdzRmpzRlx0Rl5zRmB1RmN1RmV1Rmd1Rml1Rlt2Rl52RmB2RmN2RmZ2Rml2Rlt3Rl13RmB3RmJ3RmR3RmZ3Rml3RjlGW3hGXnFGYXFGW3hGZHFGZ3FGOUY5Rl5xRmFxRmNwLUZTNiYtRiM2KC1GUDYnLUYsNiVRI2UzRidGL0YyLUYjNiZGXG9GX28tRlM2JC1GUzYmLUYjNihGW3BGY3AtRlM2Ji1GUzYmLUYjNigtRlM2Ji1GYnI2JFEiM0YnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5Rl9bbC1GIzYoRl9bbEZjcEZfW2xGZHFGZ3FGOS1GIzYqRl9bbEZjcEZfW2xGY3BGYlxsRmRxRmdxRjlGY3AtRlM2KC1GXHM2N0Zec0Zecy1GX3M2KC1GYnM2KEZneUZnc0Zqc0ZcdEZedEZgdEZhc0Zhc0Znc0Zqc0ZcdEZgdUZjdUZldUZndUZpdUZbdkZedkZgdkZjdkZmdkZpdkZbd0Zdd0Zgd0Zid0Zkd0Zmd0Zpd0Y5Rlt4Rl5xRmFxRlt4RmRxRmdxRjlGOUZecUZhcUZkcUZncUY5RjlGXnFGYXEtRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KC1GUzYmLUYjNiotRmBwNiNRL1JlcHJlc2VudGF0aW9uRidGY3AtRlM2Ji1GIzYoLUZTNiYtRiM2KEZpcEZjcEZkc0ZkcUZncUY5RjlGXnFGYXFGY3BGYV5sRmRxRmdxRjlGOUZecUZhcUZjcEZccUZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYqRmlyRmNwRl56RmNwRmZcbEZkcUZncUY5RjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZeXWwtRiM2KEZeXWxGY3BGXl1sRmRxRmdxRjktRiM2KkZeXWxGY3BGXl1sRmNwRmlebEZkcUZncUY5RmRxRmdxRjk=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L209" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dmtad_l1:=TensorProductOfRepresentations([dm_l1,ad_l1],R18):</Text-field>
</Input>
</Group>
<Group labelreference="L342" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" foreground="[128,0,128]" layout="Normal"><Font foreground="[128,0,128]">This coefficient space is the tensor product of the realification of the restriction of the tautological representation and the adjoint representation of l1.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L207" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(l1,dmtad_l1,Cspace);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUZMaWV+YWxnZWJyYX53aXRofmNvZWZmaWNpZW50czp+Q3NwYWNlRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L204" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Chains:=RelativeChains([]):H:=Cohomology(Chains[1..3]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyM3Ji1JJF9ER0c2IjYjNyQ3JVElZm9ybTYiSSdDc3BhY2VHNiIiIiI3JDckNyMiIiMsJiomIiInIiIiSSdyMThfMTdHJSpwcm90ZWN0ZWRHIiIiISIiKiYjIiInIiImIiIiSSZyMThfNEclKnByb3RlY3RlZEciIiIiIiI3JDcjIiIkLCYqJiMiIzciIiYiIiJJJ3IxOF8xOEclKnByb3RlY3RlZEciIiIiIiJJJnIxOF8yRyUqcHJvdGVjdGVkRyIiIi1JJF9ER0c2IjYjNyQ3JVElZm9ybTYiSSdDc3BhY2VHNiIiIiI3JDckNyMiIiMsJiomIiInIiIiSSdyMThfMTRHJSpwcm90ZWN0ZWRHIiIiIiIiKiYjIiInIiImIiIiSSZyMThfMUclKnByb3RlY3RlZEciIiIhIiI3JDcjIiIkLCYqJiMiIzciIiYiIiJJJ3IxOF8xNUclKnByb3RlY3RlZEciIiIhIiJJJnIxOF81RyUqcHJvdGVjdGVkRyIiIi1JJF9ER0c2IjYjNyQ3JVElZm9ybTYiSSdDc3BhY2VHNiIiIiI3JDckNyMiIiMsJkkmcjE4XzlHJSpwcm90ZWN0ZWRHIiIiKiYjIiM3IiImIiIiSSZyMThfNEclKnByb3RlY3RlZEciIiIhIiI3JDcjIiIkLCQqJiMiIiciIiYiIiJJJ3IxOF8xOEclKnByb3RlY3RlZEciIiIiIiItSSRfREdHNiI2IzckNyVRJWZvcm02IkknQ3NwYWNlRzYiIiIiNyQ3JDcjIiIjLCZJJ3IxOF8xMkclKnByb3RlY3RlZEciIiIqJiMiIzciIiYiIiJJJnIxOF8xRyUqcHJvdGVjdGVkRyIiIiIiIjckNyMiIiQsJComIyIiJyIiJiIiIkkncjE4XzE1RyUqcHJvdGVjdGVkRyIiIiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L323" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">nops(H[1]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L343" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We find that the cohomology is 4D, and the above is a basis given in terms of representatives. The following code converts the representatives to representation matrices of indecomposable modules.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L325" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">srule:=seq(r18_||i=dx||(ceil(i/3))*e||(i-1 mod 3 +1),i=1..18):</Text-field>
</Input>
</Group>
<Group labelreference="L322" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">H_r:=[seq(subs(srule,H[1][i]),i=1..4)]:H_r:</Text-field>
</Input>
</Group>
<Group labelreference="L324" drawlabel="true">
<Input>
<Text-field prompt="r &gt; " style="Maple Input" layout="Normal">mu:=add(u||i*H_r[i],i=1..4):</Text-field>
</Input>
</Group>
<Group labelreference="L319" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">C:=(i,j,k)-&gt;Hook(evalDG(Hook(R6Hook(mu,j),e||k)),theta||i):</Text-field>
</Input>
</Group>
<Group labelreference="L326" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">uMat:=DGinfo(DirectSumOfRepresentations([ad_l1,m_l1],R9),&quot;RepresentationMatrices&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L320" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">for i to 3 do for j to 6 do for k to 3 do try uMat[k][i,j+3]:=C(i,j,k) catch: end try end do end do end do;</Text-field>
</Input>
</Group>
<Group labelreference="L321" drawlabel="true">
<Input>
<Text-field prompt="Cspace &gt; " style="Maple Input" layout="Normal">uMat;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L35" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These matrices represent the most general l1-module g with g/l1=m and g indecomposable, up to change of basis. The parameters u_i give the cohomology class, with u_i=0 corresponding to the decomposable case (the matrices are visibly block diagonal in this case). We export the matrices to another file to look for Lie algebra structures on the module g.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L218" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">L2:=MinimalSubalgebra([P[1],P[2],P[5]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L344" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">Part 3.3:</Font> <Font foreground="[128,0,128]">The intersection of h and the Cartan subalgebra is 2D.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L213" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">l2Data:=LieAlgebraData(L2,l2):DGsetup(l2Data);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+bDJHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L215" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">L2_real:=map(realify,L2):m_l2:=Representation(l2,R6,L2_real):dm_l2:=TensorProductOfRepresentations(m_l2,DGinfo(R6,&quot;FrameBaseForms&quot;),R6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZG1fbDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNiktSShtZmVuY2VkR0YkNiYtRiM2Ki1GUzYmLUYjNigtRlA2KS1GLDYlUSNlMUYnRi9GMi1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tRlM2JC1GUzYmLUYjNigtRlM2Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZiby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNsMkYnRi9GMkZjcC1GUzYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZecUZhcUZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmLUkjbW5HRiQ2JFEiMUYnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5RmpuLUYjNihGam5GY3BGam5GZHFGZ3FGOS1GIzYqRmpuRmNwRmpuRmNwRmVyRmRxRmdxRjktRiM2LEZqbkZjcEZqbkZjcEZlckZjcEZnckZkcUZncUY5LUYjNi5Gam5GY3BGam5GY3BGZXJGY3BGZ3JGY3BGaXJGZHFGZ3FGOUZjcC1GUzYoLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUZicjYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXXQvJStncm91cGFsaWduR0ZddC8lKHJvd3NwYW5HRmRyLyUrY29sdW1uc3BhbkdGZHItRmZzNigtRmJyNiRRKyZ1bWludXMwOzFGJ0Y5Rlt0Rl50RmB0RmJ0RmR0RmVzRmVzRmVzRmVzRlt0Rl50RmB0LUZjczYrLUZmczYoRmFyRlt0Rl50RmB0RmJ0RmR0RmVzRmVzRmVzRmVzRmVzRlt0Rl50RmB0LUZjczYrRmVzRmVzRmVzRmZ0RmVzRmVzRlt0Rl50RmB0LUZjczYrRmVzRmVzRl11RmVzRmVzRmVzRlt0Rl50RmB0LUZjczYrRmVzRmVzRmVzRmVzRmVzLUZmczYoLUZicjYkUSIyRidGOUZbdEZedEZgdEZidEZkdEZbdEZedEZgdC1GY3M2K0Zlc0Zlc0Zlc0Zlcy1GZnM2KC1GYnI2JFErJnVtaW51czA7MkYnRjlGW3RGXnRGYHRGYnRGZHRGZXNGW3RGXnRGYHQvJSZhbGlnbkdRJWF4aXNGJy9GXHRRKWJhc2VsaW5lRicvRl90USdjZW50ZXJGJy9GYXRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXncvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaXcvJSZmcmFtZUdGaXcvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmZ3RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJ0ZecUZhcUZceUZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYoLUZQNiktRiw2JVEjZTJGJ0YvRjItRiM2JkZcb0Zfby1GUzYkLUZTNiYtRiM2KEZbcEZjcC1GUzYmLUZTNiYtRiM2KC1GUzYmRmd1RjlGXnFGYXFGY3BGYXJGZHFGZ3FGOUY5Rl5xRmFxRjlGXnFGYXFGZHFGZ3FGOUY5Rl5xRmFxRjlGOUZoeS1GIzYoRmh5RmNwRmh5RmRxRmdxRjktRiM2KkZoeUZjcEZoeUZjcEZoekZkcUZncUY5LUYjNixGaHlGY3BGaHlGY3BGaHpGY3BGanpGZHFGZ3FGOS1GIzYuRmh5RmNwRmh5RmNwRmh6RmNwRmp6RmNwRlxbbEZkcUZncUY5RmNwLUZTNigtRmBzNjotRmNzNitGZnRGZXNGZXNGZXNGZXNGZXNGW3RGXnRGYHRGYnNGYXUtRmNzNitGZXNGZXNGZXNGXXVGZXNGZXNGW3RGXnRGYHQtRmNzNitGZXNGZXNGZXNGZXNGZXNGZXNGW3RGXnRGYHRGaFtsRmF2RmR2RmZ2Rmh2Rmp2Rlx3Rl93RmF3RmR3Rmd3Rmp3Rlx4Rl54RmF4RmN4RmV4Rmd4Rmp4RjlGXHlGXnFGYXFGXHlGZHFGZ3FGOUY5Rl5xRmFxRmNwLUZTNiYtRiM2KC1GUDYpLUYsNiVRI2UzRidGL0YyLUYjNiZGXG9GX28tRlM2JC1GUzYmLUYjNihGW3BGY3AtRlM2Ji1GUzYmLUYjNigtRlM2Ji1GYnI2JFEiM0YnRjlGOUZecUZhcUZjcEZhckZkcUZncUY5RjlGXnFGYXFGOUZecUZhcUZkcUZncUY5RjlGXnFGYXFGOUY5RmNcbC1GIzYoRmNcbEZjcEZjXGxGZHFGZ3FGOS1GIzYqRmNcbEZjcEZjXGxGY3BGZl1sRmRxRmdxRjktRiM2LEZjXGxGY3BGY1xsRmNwRmZdbEZjcEZoXWxGZHFGZ3FGOS1GIzYuRmNcbEZjcEZjXGxGY3BGZl1sRmNwRmhdbEZjcEZqXWxGZHFGZ3FGOUZjcC1GUzYoLUZgczY6LUZjczYrRmVzRmVzRmVzLUZmczYoLUZicjYkUSsmdW1pbnVzMDs2RidGOUZbdEZedEZgdEZidEZkdEZlc0Zlc0ZbdEZedEZgdC1GY3M2K0Zlc0Zlcy1GZnM2KC1GYnI2JFEiNkYnRjlGW3RGXnRGYHRGYnRGZHRGZXNGZXNGZXNGW3RGXnRGYHRGaFtsRmhbbEZoW2xGaFtsRmF2RmR2RmZ2Rmh2Rmp2Rlx3Rl93RmF3RmR3Rmd3Rmp3Rlx4Rl54RmF4RmN4RmV4Rmd4Rmp4RjlGXHlGXnFGYXFGXHlGZHFGZ3FGOUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcS1GIzYmRlxvRl9vLUZTNiQtRlM2Ji1GIzYoLUZTNiYtRiM2Ki1GYHA2I1EvUmVwcmVzZW50YXRpb25GJ0ZjcC1GUzYmLUYjNigtRlM2Ji1GIzYoRmlwRmNwRmhzRmRxRmdxRjlGOUZecUZhcUZjcC1GUzYmLUYjNigtRiw2JVEjUjZGJ0YvRjJGY3BGaHNGZHFGZ3FGOUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUZjcEZccUZkcUZncUY5RjlGXnFGYXFGY3AtRlM2Ji1GIzYqRl1zRmNwRmBbbEZjcEZeXmxGZHFGZ3FGOUY5Rl5xRmFxRmRxRmdxRjlGOUZecUZhcUY5RjlGYF9sLUYjNihGYF9sRmNwRmBfbEZkcUZncUY5LUYjNipGYF9sRmNwRmBfbEZjcEZiYWxGZHFGZ3FGOS1GIzYsRmBfbEZjcEZgX2xGY3BGYmFsRmNwRmRhbEZkcUZncUY5LUYjNi5GYF9sRmNwRmBfbEZjcEZiYWxGY3BGZGFsRmNwRmZhbEZkcUZncUY5RmRxRmdxRjk=">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L212" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ad_l2:=Adjoint(l2,representationspace=l2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L216" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dmtad_l2:=TensorProductOfRepresentations([dm_l2,ad_l2],R18):</Text-field>
</Input>
</Group>
<Group labelreference="L345" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" foreground="[128,0,128]" layout="Normal"><Font foreground="[128,0,128]">This coefficient space is the tensor product of the realification of the restriction of the tautological representation and the adjoint representation of l0.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L214" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(l2,dmtad_l2,Cspace);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUZMaWV+YWxnZWJyYX53aXRofmNvZWZmaWNpZW50czp+Q3NwYWNlRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L217" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Chains:=RelativeChains([]):Cohomology(Chains[1..3]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyM3Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L179" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The cohomology is trivial in this case.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group><RTable handle="8446744074346502374">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzQ2NTAyMzc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiReIyIiIiIiIUYoRihGJkYoRihGKF4jISIjRiU=</RTable><RTable handle="8446744074346502494">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzQ2NTAyNDk0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiIiIiFGJ0YnISIiRidGJ0YnRidGJQ==</RTable><RTable handle="8446744074346502614">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzQ2NTAyNjE0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJiEiIkYmRiZGJkYmIiIiRiZGJQ==</RTable><RTable handle="8446744074346502734">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzQ2NTAyNzM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJkYmRiZGJiEiIiIiIkYmRiZGJQ==</RTable><RTable handle="8446744074346502854">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzQ2NTAyODU0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFeIyIiIkYmRiZGJkYmRiZGJkYmRiU=</RTable><RTable handle="8446744074346502974">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzQ2NTAyOTc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJkYmXiMiIiJGJkYmRiZGJkYmRiU=</RTable><RTable handle="8446744074346503094">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzQ2NTAzMDk0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJl4jIiIiRiZGJkYmRiZGJ0YmRiU=</RTable><RTable handle="8446744074346503214">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzQ2NTAzMjE0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJkYmRiZGJl4jIiIiRidGJkYmRiU=</RTable><RTable handle="8446744074360892462">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODkyNDYyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiReIyIiIiIiIUYoRihGJkYoRihGKF4jISIjRiU=</RTable><RTable handle="8446744074360892582">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODkyNTgyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiIiIiFGJ0YnISIiRidGJ0YnRidGJQ==</RTable><RTable handle="8446744074360892702">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODkyNzAyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJiEiIkYmRiZGJkYmIiIiRiZGJQ==</RTable><RTable handle="8446744074360892822">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODkyODIyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJl4jIiIkRiZGJkYmRiZGJ0YmRiU=</RTable><RTable handle="8446744074360892942">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODkyOTQyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFeIyIiJ0YmRiZGJkYmRiZGJkYmRiU=</RTable><RTable handle="8446744074360832838">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODMyODM4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiIiIiFGJ0YnISIiRidGJ0YnRidGJQ==</RTable><RTable handle="8446744074360832958">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODMyOTU4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJiEiIkYmRiZGJkYmIiIiRiZGJQ==</RTable><RTable handle="8446744074360833078">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODMzMDc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFGJl4jIiIkRiZGJkYmRiZGJ0YmRiU=</RTable><RTable handle="8446744074360833198">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0MzYwODMzMTk4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKiIkIiQiIiFeIyIiJ0YmRiZGJkYmRiZGJkYmRiU=</RTable>
</Worksheet>

==> anc/All_solvable_isotropy_Jacobi.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="2" displayprecision="-1" screenpixelheight="1024" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L886" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" size="14">Section 1: indecomposable h-modules g</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">In this section we show that the Jacobi identity for g cannot be satisfied unless g decomposes as a direct sum as an h-module.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L889" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[128,0,128]">Part 1.1: 4D isotropy algebra R</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L325" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:with(DifferentialGeometry): with(Tensor): with(Tools): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group labelreference="L514" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">dimM:=6;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGltTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L762" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These matrices give the most general non-decomposable representation of R with the required properties, up to change of basis. The parameters u_i determine the cohomology class. The representation matrices were imported from a separate worksheet.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L511" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(10, 10, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (1, 10) = 0, (2, 1) = 0, (2, 2) = -1, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (2, 10) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = -1, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = 0, (3, 9) = 0, (3, 10) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = -2, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (4, 10) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 1, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (5, 10) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 1, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (6, 10) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = -1, (7, 8) = 0, (7, 9) = 0, (7, 10) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = -1, (8, 9) = 0, (8, 10) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0, (9, 10) = 0, (10, 1) = 0, (10, 2) = 0, (10, 3) = 0, (10, 4) = 0, (10, 5) = 0, (10, 6) = 0, (10, 7) = 0, (10, 8) = 0, (10, 9) = 0, (10, 10) = 0}), Matrix(10, 10, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = (60/803)*u1+(4/2409)*u2+(8627/2409)*u5, (1, 6) = -(18/13)*u3+(823/104)*u4-5*u6, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (1, 10) = 0, (2, 1) = 1, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = (597/1606)*u1+(1967/4818)*u2-(2671/2409)*u5, (2, 10) = (7/39)*u3-(2005/312)*u4+6*u6, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = 0, (3, 9) = (109/117)*u3-(2461/936)*u4+(5/3)*u6, (3, 10) = u2, (4, 1) = 0, (4, 2) = 0, (4, 3) = 1, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = (46/117)*u3-(2317/936)*u4+(5/3)*u6, (4, 8) = u5, (4, 9) = 0, (4, 10) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (5, 10) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (6, 10) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 1, (7, 10) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (8, 10) = 1, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = -1, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0, (9, 10) = 0, (10, 1) = 0, (10, 2) = 0, (10, 3) = 0, (10, 4) = 0, (10, 5) = 0, (10, 6) = -1, (10, 7) = 0, (10, 8) = 0, (10, 9) = 0, (10, 10) = 0}), Matrix(10, 10, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = -(8/117)*u3+(136/117)*u4+(1/3)*u6, (1, 6) = -(1357/4818)*u1+(5573/4818)*u2-(7597/2409)*u5, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (1, 10) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = -(1/3)*u3+(307/24)*u4-13*u6, (2, 10) = u1, (3, 1) = 1, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = 0, (3, 9) = (40/803)*u1-(5083/2409)*u2+(6019/2409)*u5, (3, 10) = u3, (4, 1) = 0, (4, 2) = -1, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = (397/1606)*u1-(3935/4818)*u2+(5167/2409)*u5, (4, 8) = u6, (4, 9) = 0, (4, 10) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (5, 10) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (6, 10) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 0, (7, 10) = -3, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 3, (8, 10) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = -3, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0, (9, 10) = 0, (10, 1) = 0, (10, 2) = 0, (10, 3) = 0, (10, 4) = 0, (10, 5) = 3, (10, 6) = 0, (10, 7) = 0, (10, 8) = 0, (10, 9) = 0, (10, 10) = 0}), Matrix(10, 10, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (1, 10) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = (16/117)*u3-(623/117)*u4+(16/3)*u6, (2, 6) = -(956/2409)*u1-(164/2409)*u2+(416/2409)*u5, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (2, 10) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = -(20/803)*u1+(2140/2409)*u2-(2608/2409)*u5, (3, 6) = -(16/39)*u3-(1/39)*u4, (3, 7) = 0, (3, 8) = 0, (3, 9) = 0, (3, 10) = 0, (4, 1) = 2, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = (140/803)*u1-(2132/2409)*u2+(5408/2409)*u5, (4, 10) = u4, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (5, 10) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (6, 10) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = -6, (7, 7) = 0, (7, 8) = 0, (7, 9) = 0, (7, 10) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 6, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (8, 10) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0, (9, 10) = 0, (10, 1) = 0, (10, 2) = 0, (10, 3) = 0, (10, 4) = 0, (10, 5) = 0, (10, 6) = 0, (10, 7) = 0, (10, 8) = 0, (10, 9) = 0, (10, 10) = 0})]:</Text-field>
</Input>
</Group>
<Group labelreference="L302" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData(MrepMat,h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L499" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L552" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..10)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L553" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">rep:=Representation(h,g,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L510" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">Mrep:=TensorProductOfRepresentations(grep,[seq(dw||i,i=5..10)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L410" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L307" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">L2m:=GenerateForms([seq(dw||i,i=5..10)],2):L2mtg:=GenerateTensors([L2m,[seq(D_w||i,i=1..10)]]):</Text-field>
</Input>
</Group>
<Group labelreference="L763" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[128,0,128]">We have defined the space \316\233^2m^*\342\212\227 \356\224\244. The next step is to find the subspace which satisfies all linear equations coming from \356\224\244</Font><Font foreground="[128,0,128]">.x=0. This will reduce the number of parameters significantly. We repeatedly apply the Lie algebra basis to a generic element and solve only the linear equations until no further linear equations are generated.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L569" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">G:=DGinfo(rep, &quot;ObjectAttributes&quot;)[2,1,1]:conbasG:=DGinfo(G, &quot;FrameBaseVectors&quot;):nG:=DGinfo(G, &quot;LieAlgebraDimension&quot;):bracket_elements[0]:=evalDG(add(a[i]*L2mtg[i],i=1..nops(L2mtg))):</Text-field>
</Input>
</Group>
<Group labelreference="L585" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L570" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[1]:=ApplyRepresentation(rep,conbasG[1],bracket_elements[1-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L571" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[1]:=DGinfo(image_elements[1],&quot;CoefficientSet&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L572" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[1]:=solve(image_coefficients[1]):nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiQ1Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L573" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[1]:=DGsimplify(subs(kernel_equations[1],bracket_elements[1-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L576" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L707" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[2]:=ApplyRepresentation(rep,conbasG[2],bracket_elements[2-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L708" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[2]:=DGinfo(image_elements[2],&quot;CoefficientSet&quot;)[1..40];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PEosJiZJImFHNiI2IyIjTiEiIiZGJTYjIiM+RiksJkYkIiIiRipGLiwmJkYlNiMiI09GKSZGJTYjIiM/RiksJkYwRi5GM0YuLCYmRiU2IyIjWEYpJkYlNiMiI3ZGLiwmJkYlNiMiI1lGKSZGJTYjIiN3Ri4sJkY7RilGOEYuLCZGQkYpRj9GLiwmJkYlNiMiIyYpRikmRiU2IyIjcEYpLCZGSEYuRktGLiwmJkYlNiMiIycpRikmRiU2IyIjcUYpLCZGUEYuRlNGLiwmJkYlNiMiJDIiRilGKkYuLCZGWEYuRipGKSwmJkYlNiMiJDMiRilGM0YuLCZGZ25GLkYzRiksJiZGJTYjIiQ8IkYpJkYlNiMiI2ZGLiwmRlxvRi5GX29GKSwmJkYlNiMiJD0iRikmRiU2IyIjZ0YuLCZGZG9GLkZnb0YpLCYmRiU2IyIkRiJGKSZGJTYjIiNIRi4sJkZccEYuRl9wRiksJiZGJTYjIiRHIkYpJkYlNiMiI0lGLiwmRmRwRi5GZ3BGKSwmJkYlNiMiJFAiRilGS0YuLCZGXHFGLkZLRiksJiZGJTYjIiRRIkYpRlNGLiwmRmFxRi5GU0YpLCgmRiU2IyIkXCJGKUY4Ri5GX3BGLiwoRmZxRilGO0YpRl9vRiksKEZmcUYpRlxvRi5GXHBGKSwoRmZxRi5GOEYpRl9wRiksKEZmcUYuRjtGLkZfb0YuLChGZnFGLkZccEYuRlxvRiksKCZGJTYjIiRdIkYpRj9GLkZncEYuLChGX3JGKUZCRilGZ29GKSwoRl9yRilGZG9GLkZkcEYpLChGX3JGLkY/RilGZ3BGKSwoRl9yRi5GQkYuRmdvRi4sKEZfckYuRmRwRi5GZG9GKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L705" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[2]:=solve(image_coefficients[2]):nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNF</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L706" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[2]:=DGsimplify(subs(kernel_equations[2],bracket_elements[2-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L700" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L701" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[3]:=ApplyRepresentation(rep,conbasG[3],bracket_elements[3-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L702" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[3]:=DGinfo(image_elements[3],&quot;CoefficientSet&quot;)[1..16];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDIsJiomIiIkIiIiJkkiYUc2IjYjIiM+RiYhIiIqJkYlRiYmRig2IyIkRyJGJkYsLCZGJEYmKiZGJUYmJkYoNiMiI3BGJkYmLCYqJkYlRiYmRig2IyIjP0YmRiYqJkYlRiYmRig2IyIjcUYmRiYsJkY3RiYqJkYlRiYmRig2IyIkRiJGJkYsLCZGMkYsRiRGLCwmRjJGJkYtRiwsJkY7RixGN0YsLCZGO0YmRkBGJiwmKiZGJUYmJkYoNiMiJC0iRiZGLComRiVGJiZGKDYjIiRLIkYmRiwsJkZARixGO0YsLCZGQEYmRjdGLCwmRi1GJkYkRiYsJkYtRiZGMkYsLCZGTUYmRklGJiwoJkYoNiMiJFQiRiwqJkYlRiYmRig2IyIkTCJGJkYmKiZGJUYmJkYoNiMiJC4iRiZGJiwoRldGJkZobkYsRlpGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L703" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[3]:=solve(image_coefficients[3]):</Text-field>
</Input>
</Group>
<Group labelreference="L704" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[3]:=DGsimplify(subs(kernel_equations[3],bracket_elements[3-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L709" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L715" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[4]:=ApplyRepresentation(rep,conbasG[4],bracket_elements[4-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L716" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[4]:=DGinfo(image_elements[4],&quot;CoefficientSet&quot;)[1..4]:</Text-field>
</Input>
</Group>
<Group labelreference="L712" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[4]:=solve(image_coefficients[4]):</Text-field>
</Input>
</Group>
<Group labelreference="L713" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[4]:=DGsimplify(subs(kernel_equations[4],bracket_elements[4-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L714" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L710" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[5]:=ApplyRepresentation(rep,conbasG[2],bracket_elements[5-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L711" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[5]:=DGinfo(image_elements[5],&quot;CoefficientSet&quot;)[1..4]:</Text-field>
</Input>
</Group>
<Group labelreference="L719" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[5]:=solve(image_coefficients[5]):</Text-field>
</Input>
</Group>
<Group labelreference="L720" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[5]:=DGsimplify(subs(kernel_equations[5],bracket_elements[5-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L721" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L722" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[6]:=ApplyRepresentation(rep,conbasG[4],bracket_elements[6-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L723" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[6]:=DGinfo(image_elements[6],&quot;CoefficientSet&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDIsLComSSN1NEc2IiIiIiZJImFHRiY2IyIkRyJGJyEiIiooIyIkUyIiJC4pRicmRik2IyIkRiJGJ0kjdTFHRiZGJ0YsKigjIiVLQCIlNENGJ0YxRidJI3UyR0YmRidGJyooIyIlM2FGOEYnRjFGJ0kjdTVHRiZGJ0YsKiYiIiNGJyZGKTYjIiNARidGLCwsRiRGLEYtRixGNUYnRjpGLComRj9GJyZGKTYjIiNeRidGLCwsRiRGJ0YtRidGNUYsRjpGJ0Y+RicsLEYkRidGLUYnRjVGLEY6RidGREYnLC4qJiIiJ0YnJkYpNiMiJEIiRidGLCooIyIjOyIjUkYnRjFGJ0kjdTNHRiZGJ0YnKigjRidGU0YnRjFGJ0YlRidGJyooIyIjP0YwRidGNEYnRihGJ0YsKigjIiVTQEY4RidGKEYnRjlGJ0YnKigjIiUzRUY4RidGPUYnRihGJ0YsLC5GS0YnRlBGLEZVRixGV0YnRlpGLEZnbkYnLC4qJkZMRicmRik2IyIkTCJGJ0YsKihGUUYnRlRGJ0YoRidGJyooRlZGJ0YlRidGKEYnRicqKEZYRidGMUYnRjRGJ0YnKihGZW5GJ0YxRidGOUYnRiwqKEZobkYnRjFGJ0Y9RidGJywuRlxvRidGYG9GLEZhb0YsRmJvRixGY29GJ0Zkb0YsLC4qJkYxRidGJUYnRiwqJkZMRicmRik2IyIjJSpGJ0YsKihGLkYnRjRGJ0YoRidGJyooRjZGJ0YoRidGOUYnRiwqKEY7RidGPUYnRihGJ0YnKiZGP0YnJkYpNiMiI2hGJ0YnLC5GZ29GLEZob0YnRlxwRidGXXBGLEZecEYnRl9wRicsLkZnb0YnRmhvRixGXHBGLEZdcEYnRl5wRixGX3BGLCwuRmdvRidGaG9GJ0ZccEYsRl1wRidGXnBGLEZfcEYsLDAqJkZMRicmRik2IyIkQSJGJ0YsKigjIiRjKkY4RidGMUYnRjRGJ0YnKigjIiRrIkY4RidGMUYnRjlGJ0YnKigjIiQ7JUY4RidGMUYnRj1GJ0YsKigjRlIiJDwiRidGVEYnRihGJ0YnKigjIiRCJ0ZmcUYnRiVGJ0YoRidGLCooI0ZSIiIkRidJI3U2R0YmRidGKEYnRicsMEZncEYnRltxRixGXnFGLEZhcUYnRmRxRixGZ3FGJ0ZqcUYsLDAqJkZMRicmRik2IyIkSyJGJ0YsKihGXHFGJ0Y0RidGKEYnRicqKEZfcUYnRihGJ0Y5RidGJyooRmJxRidGPUYnRihGJ0YsKihGZXFGJ0YxRidGVEYnRiwqKEZocUYnRjFGJ0YlRidGJyooRltyRidGMUYnRl1yRidGLCwwRmByRidGZHJGLEZlckYsRmZyRidGZ3JGJ0ZockYsRmlyRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L727" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L724" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket:=bracket_elements[6-1]:</Text-field>
</Input>
</Group>
<Group labelreference="L671" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGinfo(nonlinear_element,&quot;CoefficientSet&quot;);nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZMLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUkjbW5HRiQ2JFEjMjFGJy9GOVEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIixGJ0ZBLyUmZmVuY2VHRkgvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRi82JUYxLUYsNiYtRj42JFEjNTFGJ0ZBRkNGRkZBRklGTC1GLzYlRjEtRiw2Ji1GPjYkUSM2MUYnRkFGQ0ZGRkFGSUZMLUYvNiVGMS1GLDYmLUY+NiRRIzk0RidGQUZDRkZGQUZJRkwtRi82JUYxLUYsNiYtRj42JFEkMTIyRidGQUZDRkZGQUZJRkwtRi82JUYxLUYsNiYtRj42JFEkMTIzRidGQUZDRkZGQUZJRkwtRi82JUYxLUYsNiYtRj42JFEkMTI3RidGQUZDRkZGQUZJRkwtRi82JUYxLUYsNiYtRj42JFEkMTI4RidGQUZDRkZGQUZJRkwtRi82JUYxLUYsNiYtRj42JFEkMTMyRidGQUZDRkZGQUZJRkwtRi82JUYxLUYsNiYtRj42JFEkMTMzRidGQUZDRkZGQUZJRkwtRiw2Jy1GTTYtUSomdW1pbnVzMDtGJ0ZBRlAvRlNGSEZURlZGWEZaRmZuL0ZpblEsMC4yMjIyMjIyZW1GJy9GXG9GZHNGLkZDRkZGQUZMLUYsNidGX3NGXm9GQ0ZGRkFGTC1GLDYnRl9zRmVvRkNGRkZBRkwtRiw2J0Zfc0ZccEZDRkZGQUZMLUYsNidGX3NGY3BGQ0ZGRkFGTC1GLDYnRl9zRmpwRkNGRkZBRkwtRiw2J0Zfc0ZhcUZDRkZGQUZMLUYsNidGX3NGaHFGQ0ZGRkFGTC1GLDYnRl9zRl9yRkNGRkZBRkwtRiw2J0Zfc0ZmckZDRkZGQUZDRkZGQUZBLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PDYmSSJhRzYiNiMiI0AmRiQ2IyIjXiZGJDYjIiNoJkYkNiMiIyUqJkYkNiMiJEEiJkYkNiMiJEIiJkYkNiMiJEYiJkYkNiMiJEciJkYkNiMiJEsiJkYkNiMiJEwiLCRGIyEiIiwkRihGRCwkRitGRCwkRi5GRCwkRjFGRCwkRjRGRCwkRjdGRCwkRjpGRCwkRj1GRCwkRkBGRA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L764" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The number of parameters a_i has been reduced from 150 to 10.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L677" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiZ0clKnByb3RlY3RlZEc3JDclUShjb3ZfYmFzRiRGLVEoY29uX2Jhc0YkNyI3Zm83JDclIiImIiIoIiIiLCQmSSJhR0YkNiMiI2ghIiI3JDclRjNGNCIiKiwkJkY4NiMiJEciRjs3JDclRjNGNCIjNSZGODYjIiRGIjckNyVGMyIiKUY1JkY4NiMiI0A3JDclRjNGS0Y+RkY3JDclRjNGS0ZFRkA3JDclRjNGPkYzRkA3JDclRjNGPiIiJywkRkZGOzckNyVGM0ZFRjNGWDckNyVGM0ZFRldGPzckNyVGV0Y0RjUmRjg2IyIjXjckNyVGV0Y0Rj5GRjckNyVGV0Y0RkVGQDckNyVGV0ZLRjVGNzckNyVGV0ZLRj5GQDckNyVGV0ZLRkVGWDckNyVGV0Y+RjNGWDckNyVGV0Y+RldGPzckNyVGV0ZFRjNGPzckNyVGV0ZFRldGRjckNyVGNEYzRjVGNzckNyVGNEYzRj5GQDckNyVGNEYzRkVGWDckNyVGNEZXRjUsJEZpbkY7NyQ3JUY0RldGPkZYNyQ3JUY0RldGRUY/NyQ3JUY0RksiIiUmRjg2IyIjJSo3JDclRjRGPiIiIywkJkY4NiMiJEsiRjs3JDclRjRGPiIiJCwkJkY4NiMiJEwiRjs3JDclRjRGPkY0Rj83JDclRjRGPkZLRkY3JDclRjRGRUZjcSZGODYjIiRBIjckNyVGNEZFRmpxJkY4NiMiJEIiNyQ3JUY0RkVGNEZGNyQ3JUY0RkVGS0ZANyQ3JUZLRjNGNSwkRkxGOzckNyVGS0YzRj5GWDckNyVGS0YzRkVGPzckNyVGS0ZXRjVGNjckNyVGS0ZXRj5GPzckNyVGS0ZXRkVGRjckNyVGS0Y0Rl1xLCRGXnFGOzckNyVGS0Y+RmNxRmVyNyQ3JUZLRj5GanFGanI3JDclRktGPkY0RkY3JDclRktGPkZLRkA3JDclRktGRUZjcUZlcTckNyVGS0ZFRmpxRlxyNyQ3JUZLRkVGNEZANyQ3JUZLRkVGS0ZYNyQ3JUY+RjNGM0Y/NyQ3JUY+RjNGV0ZGNyQ3JUY+RldGM0ZGNyQ3JUY+RldGV0ZANyQ3JUY+RjRGY3FGZXE3JDclRj5GNEZqcUZccjckNyVGPkY0RjRGQDckNyVGPkY0RktGWDckNyVGPkZLRmNxLCRGZXJGOzckNyVGPkZLRmpxLCRGanJGOzckNyVGPkZLRjRGWDckNyVGPkZLRktGPzckNyVGRUYzRjNGRjckNyVGRUYzRldGQDckNyVGRUZXRjNGQDckNyVGRUZXRldGWDckNyVGRUY0RmNxRmN2NyQ3JUZFRjRGanFGZnY3JDclRkVGNEY0Rlg3JDclRkVGNEZLRj83JDclRkVGS0ZjcUZkcTckNyVGRUZLRmpxRltyNyQ3JUZFRktGNEY/NyQ3JUZFRktGS0ZG</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L663" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We initialize the bracket as an algebra and check the Jacobi identity to find more equations.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L313" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HTensor:=[seq(convert(MrepMat[i],DGtensor,[[&quot;con_bas&quot;,&quot;cov_bas&quot;],[]]),i=1..nops(MrepMat))];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyYtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnRyUqcHJvdGVjdGVkRzckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyI3KTckNyQiIiNGNCEiIjckNyQiIiRGOEY1NyQ3JCIiJUY7ISIjNyQ3JCIiJkY/IiIiNyQ3JCIiJ0ZDRkA3JDckIiIoRkZGNTckNyQiIilGSUY1LUYkNiM3JEYoNzA3JDckRkBGPywoKiYjIiNnIiQuKUZASSN1MUdGJUZARkAqJiNGOyIlNENGQEkjdTJHRiVGQEZAKiYjIiVGJylGWEZASSN1NUdGJUZARkA3JDckRkBGQywoKiYjIiM9IiM4RkBJI3UzR0YlRkBGNSomIyIkQikiJC8iRkBJI3U0R0YlRkBGQComRj9GQEkjdTZHRiVGQEY1NyQ3JEY0RkBGQDckNyRGNCIiKiwoKiYjIiQoZiIlMTtGQEZVRkBGQComIyIlbj4iJT1bRkBGWUZARkAqJiMiJXJFRlhGQEZnbkZARjU3JDckRjQiIzUsKComI0ZGIiNSRkBGX29GQEZAKiYjIiUwPyIkNyRGQEZkb0ZARjUqJkZDRkBGZm9GQEZANyQ3JEY4RltwLCgqJiMiJDQiIiQ8IkZARl9vRkBGQComIyIlaEMiJE8qRkBGZG9GQEY1KiYjRj9GOEZARmZvRkBGQDckNyRGOEZqcEZZNyQ3JEY7RjhGQDckNyRGO0ZGLCgqJiMiI1lGanFGQEZfb0ZARkAqJiMiJTxCRl5yRkBGZG9GQEY1Rl9yRkA3JDckRjtGSUZnbjckNyRGRkZbcEZANyQ3JEZJRmpwRkA3JDckRltwRj9GNTckNyRGanBGQ0Y1LUYkNiM3JEYoNzA3JEZPLCgqJiNGSUZqcUZARl9vRkBGNSomIyIkTyJGanFGQEZkb0ZARkAqJiNGQEY4RkBGZm9GQEZANyRGaW4sKComIyIlZDhGZHBGQEZVRkBGNSomIyIldGJGZHBGQEZZRkBGQComIyIlKGYoRlhGQEZnbkZARjU3JEZqbywoKiZGZHRGQEZfb0ZARjUqJiMiJDIkIiNDRkBGZG9GQEZAKiZGXm9GQEZmb0ZARjU3JEZpcEZVNyQ3JEY4RkBGQDckRmVxLCgqJiMiI1NGVEZARlVGQEZAKiYjIiUkMyZGWEZARllGQEY1KiYjIiU+Z0ZYRkBGZ25GQEZANyRGYnJGX283JDckRjtGNEY1NyRGZnIsKComIyIkKFJGYHBGQEZVRkBGQComIyIlTlJGZHBGQEZZRkBGNSomIyIlbl5GWEZARmduRkBGQDckRl9zRmZvNyQ3JEZGRmpwISIkNyQ3JEZJRltwRjg3JDckRltwRkNGZ3c3JDckRmpwRj9GOC1GJDYjNyRGKDcrNyQ3JEY0Rj8sKComIyIjO0ZqcUZARl9vRkBGQComIyIkQidGanFGQEZkb0ZARjUqJiNGZ3hGOEZARmZvRkBGQDckNyRGNEZDLCgqJiMiJGMqRlhGQEZVRkBGNSomIyIkayJGWEZARllGQEY1KiYjIiQ7JUZYRkBGZ25GQEZANyQ3JEY4Rj8sKComIyIjP0ZURkBGVUZARjUqJiMiJVNARlhGQEZZRkBGQComIyIlM0VGWEZARmduRkBGNTckNyRGOEZDLCYqJiNGZ3hGXnFGQEZfb0ZARjUqJiNGQEZecUZARmRvRkBGNTckNyRGO0ZARjQ3JDckRjtGW3AsKComIyIkUyJGVEZARlVGQEZAKiYjIiVLQEZYRkBGWUZARjUqJiMiJTNhRlhGQEZnbkZARkA3JDckRjtGanBGZG83JDckRkZGQyEiJzckNyRGSUY/RkM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L459" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">A:=(x,y,z)-&gt;GetComponents(evalDG(ContractIndices(HTensor[x],HTensor[y],[[2,1]])&amp;minus ContractIndices(HTensor[y],HTensor[x],[[2,1]])),HTensor)[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L461" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">B:=(x,y,z)-&gt;GetComponents(convert(evalDG(ContractIndices(HTensor[x],D_w||y,[[2,1]])),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L741" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">C:=(x,y,z)-&gt;GetComponents(convert(ContractIndices( evalDG(D_w||x &amp;t D_w||y), bracket,[[1,1],[2,2]]),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L464" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CH:=[seq(seq([q||i,q||j]=add(A(i,j,k)*q||k,k=1..nops(MrepMat)),i=j+1..nops(MrepMat)),j=1..nops(MrepMat))];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQ0hGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2KC1GUDYmLUYjNigtRiw2JVEjcTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNxMUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWkZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoLUYsNiVRI3EzRidGL0YyRmduRl9vRmJvRmVvRjlGOUZnb0Zqb0ZdcEZmcEZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoLUYsNiVRI3E0RidGL0YyRmduRl9vRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcb0ZfcUY5RmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGZnBGZ25GWkZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHJGX3FGYm9GZW9GOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRl9xRmduRlpGYm9GZW9GOUY5RmdvRmpvRl1wLUZlcTYkUSIwRidGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRl9xRmduRmZwRmJvRmVvRjlGOUZnb0Zqb0ZdcEZgc0Zib0Zlb0Y5RmJvRmVvRjlGOUZnb0Zqb0Zib0Zlb0Y5">NygvNyRJI3EyRzYiSSNxMUdGJkYlLzckSSNxM0dGJkYnRiovNyRJI3E0R0YmRicsJComIiIjIiIiRi1GMUYxLzckRipGJSwkRi0hIiIvNyRGLUYlIiIhLzckRi1GKkY4</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L605" drawlabel="true">
<Input>
<Text-field prompt="L2 &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L465" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CHM:=[seq(seq([q||i,q||j]=add(B(i,j,k)*q||k,k=1..10),i=1..nops(MrepMat)),j=5..10)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzovNyRJI3ExRzYiSSNxNUdGJkYnLzckSSNxMkdGJkYnLCYqJiwoKiYjIiNnIiQuKSIiIkkjdTFHRiZGMkYyKiYjIiIlIiU0Q0YySSN1MkdGJkYyRjIqJiMiJUYnKUY3RjJJI3U1R0YmRjJGMkYyRiVGMkYySSNxOUdGJiEiIi83JEkjcTNHRiZGJywmKiYsKComIyIiKSIkPCJGMkkjdTNHRiZGMkY+KiYjIiRPIkZIRjJJI3U0R0YmRjJGMiomI0YyIiIkRjJJI3U2R0YmRjJGMkYyRiVGMkYyKiZGUEYySSRxMTBHRiZGMkYyLzckSSNxNEdGJkYnLCgqJiwoKiYjIiM7RkhGMkZJRjJGMiomIyIkQidGSEYyRk1GMkY+KiYjRmZuRlBGMkZRRjJGMkYyRipGMkYyKiYsKComIyIjP0YxRjJGM0YyRj4qJiMiJVNARjdGMkY4RjJGMiomIyIlM0VGN0YyRjxGMkY+RjJGQUYyRjIqJiIiJ0YySSNxOEdGJkYyRjIvNyRGJUkjcTZHRiZGXHAvNyRGKkZccCwmKiYsKComIyIjPSIjOEYyRklGMkY+KiYjIiRCKSIkLyJGMkZNRjJGMiomIiImRjJGUUYyRj5GMkYlRjJGMkZTRj4vNyRGQUZccCwmKiYsKComIyIlZDgiJT1bRjJGM0YyRj4qJiMiJXRiRmRxRjJGOEYyRjIqJiMiJShmKEY3RjJGPEYyRj5GMkYlRjJGMiomRlBGMkY9RjJGPi83JEZWRlxwLCgqJiwoKiYjIiRjKkY3RjJGM0YyRj4qJiMiJGsiRjdGMkY4RjJGPiomIyIkOyVGN0YyRjxGMkYyRjJGKkYyRjIqJiwmKiYjRmZuIiNSRjJGSUYyRj4qJiNGMkZec0YyRk1GMkY+RjJGQUYyRjIqJkZob0YySSNxN0dGJkYyRj4vNyRGJUZicywkRmJzRj4vNyRGKkZicyomLCgqJiMiI1lGSEYyRklGMkYyKiYjIiU8QiIkTypGMkZNRjJGPiomI0ZbcUZQRjJGUUYyRjJGMkZWRjIvNyRGQUZicyomLCgqJiMiJChSIiUxO0YyRjNGMkYyKiYjIiVOUkZkcUYyRjhGMkY+KiYjIiVuXkY3RjJGPEYyRjJGMkZWRjIvNyRGVkZicyIiIS83JEYlRmlvLCRGaW9GPi83JEYqRmlvKiZGPEYyRlZGMi83JEZBRmlvKiZGUUYyRlZGMi83JEZWRmlvRmN1LzckRiVGPUZjdS83JEYqRj0sKComLCgqJiMiJChmRmp0RjJGM0YyRjIqJiMiJW4+RmRxRjJGOEYyRjIqJiMiJXJFRjdGMkY8RjJGPkYyRipGMkYyKiYsKComIyIkNCJGSEYyRklGMkYyKiYjIiVoQ0ZgdEYyRk1GMkY+RmF0RjJGMkZBRjJGMkZic0YyLzckRkFGPSwoKiYsKComRk9GMkZJRjJGPiomIyIkMiQiI0NGMkZNRjJGMiomRmVwRjJGUUYyRj5GMkYqRjJGMiomLCgqJiMiI1NGMUYyRjNGMkYyKiYjIiUkMyZGN0YyRjhGMkY+KiYjIiU+Z0Y3RjJGPEYyRjJGMkZBRjJGMiomRlBGMkZpb0YyRjIvNyRGVkY9KiYsKComIyIkUyJGMUYyRjNGMkYyKiYjIiVLQEY3RjJGOEYyRj4qJiMiJTNhRjdGMkY8RjJGMkYyRlZGMi83JEYlRlNGY3UvNyRGKkZTLCgqJiwoKiYjIiIoRl5zRjJGSUYyRjIqJiMiJTA/IiQ3JEYyRk1GMkY+KiZGaG9GMkZRRjJGMkYyRipGMkYyKiZGOEYyRkFGMkYyRmlvRjIvNyRGQUZTLCgqJkYqRjJGM0YyRjIqJkZBRjJGSUYyRjIqJkZQRjJGYnNGMkY+LzckRlZGUyomRk1GMkZWRjI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L740" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">CM:=[seq(seq([q||i,q||j]=add(C(i,j,k)*q||k,k=1..10),j=i+1..10),i=5..10)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L467" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">KData:=LieAlgebraData([op(CH),op(CHM),op(CM)],[seq(q||i,i=1..nops(MrepMat)+dimM)]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L766" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[128,0,128]">These are the most general possible structure constants of \356\224\244.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L472" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">DGsetup(KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L473" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">Jaceq:=Query({seq(a||i,i=1..150),seq(u||i,i=1..6)},&quot;Jacobi&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L524" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">Jaceq[2];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbW92ZXJHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JS1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNiYtSSRtdGRHRiQ2KC1JJW1yb3dHRiQ2KC1JI21pR0YkNiVRIyUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y/USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZYLUY1NigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEpMTYxODg2MjBGJ0ZFLUZbbzYkUSg1ODAzMjgxRidGRS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm8vJSliZXZlbGxlZEdGSS1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGRUZHRkpGTEZORlBGUkZUL0ZXUSYwLjBlbUYnL0ZaRl9wLUY1NiYtRjg2JVEjdTJGJ0Y7Rj5GW3AtRjg2JVEjdTVGJ0Y7Rj5GRS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSUZFRmlwRlxxRkUvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmBxLyUrZ3JvdXBhbGlnbkdGYHEvJShyb3dzcGFuR0Zjby8lK2NvbHVtbnNwYW5HRmNvRl5xRmFxRmNxLyUmYWxpZ25HUSVheGlzRicvRl9xUSliYXNlbGluZUYnL0ZicUZmby9GZHFRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y9LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZXIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYHMvJSZmcmFtZUdGYHMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZJLyUtZXF1YWxjb2x1bW5zR0ZJLyUtZGlzcGxheXN0eWxlR0ZJLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl1zLUkobWZlbmNlZEdGJDYmLUY1NmZbbC1GODYlUSN1MUYnRjtGPi1GQjYtUSIsRidGRUZHL0ZLRj1GTEZORlBGUkZURl5wL0ZaUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUY4NiVRImFGJ0Y7Rj4tRjU2Ji1GW282JFEjMjFGJ0ZFRmlwRlxxRkUvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZbdS1GYnU2JUZkdS1GNTYmLUZbbzYkUSM1MUYnRkVGaXBGXHFGRUZcdkZbdS1GYnU2JUZkdS1GNTYmLUZbbzYkUSQxMzJGJ0ZFRmlwRlxxRkVGXHZGW3UtRjU2Jy1GQjYtUSomdW1pbnVzMDtGJ0ZFRkdGSkZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGY3ctRjU2Ji1GW282JFEiM0YnRkVGW3BGY3BGRUZpcEZccUZFRlt1RmV3Rlt1LUY1NidGX3ctRjU2JkZnd0ZbcC1GODYlUSN1M0YnRjtGPkZFRmlwRlxxRkVGW3VGXHhGW3UtRjU2Ji1GW282JFEiNkYnRkVGW3BGZnBGRUZbdS1GNTYmRmN4RltwLUY4NiVRI3U2RidGO0Y+RkVGW3UtRjU2J0Zfd0ZhdUZpcEZccUZFRlt1LUY1NidGX3dGX3ZGaXBGXHFGRUZbdS1GNTYnRl93LUZidTYlRmR1LUY1NiYtRltvNiRRJDEyMkYnRkVGaXBGXHFGRUZcdkZpcEZccUZFRlt1LUY1NidGX3ctRjU2JkZnd0ZbcC1GYnU2JUZkdS1GNTYmLUZbbzYkUSQxMjNGJ0ZFRmlwRlxxRkVGXHZGRUZpcEZccUZFRlt1Rmp5Rlt1LUY1NidGX3dGZnZGaXBGXHFGRUZbdS1GNTYnRl93LUY1NiZGZ3dGW3AtRmJ1NiVGZHUtRjU2Ji1GW282JFEkMTMzRidGRUZpcEZccUZFRlx2RkVGaXBGXHFGRUZbdUZnekZbdS1GNTYnRl93LUY1NigtRmhuNigtRltvNiRRIzE2RidGRS1GW282JFEjMTNGJ0ZFRmFvRmRvRmdvRmlvRltwLUY1NiRGXnhGRUZpcEZccUZFLUZCNi1RKCZtaW51cztGJ0ZFRkdGSkZMRk5GUEZSRlRGYndGZHctRjU2KC1GaG42KC1GW282JEZjb0ZFRmlbbEZhb0Zkb0Znb0Zpb0ZbcC1GNTYkLUY4NiVRI3U0RidGO0Y+RkVGaXBGXHFGRUZFRlt1LUY1NiYtRjU2KC1GaG42KC1GW282JFEjNzlGJ0ZFRmlbbEZhb0Zkb0Znb0Zpb0ZbcEZnXGxGaXBGXHFGRS1GQjYtUSIrRidGRUZHRkpGTEZORlBGUkZURmJ3RmR3RmJbbEZFRlt1LUY1NidGX3dGZ3pGZV1sRmF5RkVGW3UtRjU2JkZnekZeXGxGYXlGRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRJTExOTFGJ0ZFLUZbbzYkUSQ4MDNGJ0ZFRmFvRmRvRmdvRmlvRltwLUY1NiRGaHRGRUZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSUzOTM1RidGRUZlXmxGYW9GZG9GZ29GaW9GW3AtRjU2JEZjcEZFRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJjEwMzM0RidGRUZlXmxGYW9GZG9GZ29GaW9GW3AtRjU2JEZmcEZFRmlwRlxxRkVGRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRJDk1NkYnRkUtRltvNiRRJTI0MDlGJ0ZFRmFvRmRvRmdvRmlvRltwRmhebEZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSQxNjRGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZhX2xGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEkNDE2RidGRUZlYGxGYW9GZG9GZ29GaW9GW3BGal9sRmlwRlxxRkVGRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRJDkyM0YnRkVGZV5sRmFvRmRvRmdvRmlvRltwRmhebEZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSU1MDgzRidGRUZlXmxGYW9GZG9GZ29GaW9GW3BGYV9sRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTYwMTlGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZqX2xGaXBGXHFGRUZFRlt1LUY1NilGX3ctRjU2KC1GaG42KC1GW282JFEkOTAwRidGRUZlXmxGYW9GZG9GZ29GaW9GW3BGaF5sRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJTY0MDRGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZhX2xGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmMTM0MjRGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZqX2xGaXBGXHFGRUZFRlt1LUY1NilGX3ctRjU2KC1GaG42KC1GW282JFEkNzc2RidGRUZlYGxGYW9GZG9GZ29GaW9GW3BGaF5sRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTY1ODRGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZhX2xGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElODI0MEYnRkVGZWBsRmFvRmRvRmdvRmlvRltwRmpfbEZpcEZccUZFRkVGW3UtRjU2KUZfdy1GNTYoLUZobjYoLUZbbzYkUSQxMjBGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZoXmxGaXBGXHFGRUZlXWxGX2JsRl5cbEZmYmxGRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRIzYwRidGRUZlXmxGYW9GZG9GZ29GaW9GW3BGaF5sRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRIjRGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZhX2xGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFElODYyN0YnRkVGZWBsRmFvRmRvRmdvRmlvRltwRmpfbEZpcEZccUZFRkVGW3UtRjU2KEZmZmxGXlxsLUY1NigtRmhuNigtRltvNiRRJTIxNDBGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZhX2xGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMjYwOEYnRkVGZV5sRmFvRmRvRmdvRmlvRltwRmpfbEZpcEZccUZFRkVGW3UtRjU2KEZmZmxGZV1sRl1nbEZlXWxGZGdsRkVGW3UtRjU2KEZdZmxGXlxsRl9ibEZlXWxGZmJsRkVGW3UtRjU2KC1GNTYoLUZobjYoLUZbbzYkUSQ1OTdGJ0ZFLUZbbzYkUSUxNjA2RidGRUZhb0Zkb0Znb0Zpb0ZbcEZoXmxGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMTk2N0YnRkUtRltvNiRRJTQ4MThGJ0ZFRmFvRmRvRmdvRmlvRltwRmFfbEZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSUyNjcxRidGRUZlYGxGYW9GZG9GZ29GaW9GW3BGal9sRmlwRlxxRkVGRUZbdS1GNTYoLUY1NigtRmhuNigtRltvNiRRJDc3M0YnRkUtRltvNiRRJDQzOEYnRkVGYW9GZG9GZ29GaW9GW3BGaF5sRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTI2NTNGJ0ZFRmVbbUZhb0Zkb0Znb0Zpb0ZbcEZhX2xGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMzUwOUYnRkUtRltvNiRRJDIxOUYnRkVGYW9GZG9GZ29GaW9GW3BGal9sRmlwRlxxRkVGRUZbdS1GNTYoLUY1NigtRmhuNigtRltvNiRRJTEzNTdGJ0ZFRmJqbEZhb0Zkb0Znb0Zpb0ZbcEZoXmxGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFElNTU3M0YnRkVGYmpsRmFvRmRvRmdvRmlvRltwRmFfbEZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSU3NTk3RidGRUZlYGxGYW9GZG9GZ29GaW9GW3BGal9sRmlwRlxxRkVGRUZbdS1GNTYoLUY1NigtRmhuNigtRltvNiRRJTE1NjRGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZoXmxGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmMTI5NTZGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZhX2xGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmMzI4NjRGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZqX2xGaXBGXHFGRUZFRlt1LUY1NilGX3ctRjU2KC1GaG42KC1GW282JFEmMTI0ODdGJ0ZFRmJqbEZhb0Zkb0Znb0Zpb0ZbcEZhX2xGaXBGXHFGRUZlXWxGYWlsRl5cbEZlamxGRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRJDExNkYnRkUtRltvNiRRIzM5RidGRUZhb0Zkb0Znb0Zpb0ZbcEZcXGxGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMjIzM0YnRkUtRltvNiRRJDE1NkYnRkVGYW9GZG9GZ29GaW9GW3BGZ1xsRmlwRlxxRkVGXlxsLUY1NiYtRltvNiRRIzExRidGRUZbcEZoeEZFRkVGW3UtRjU2KUZfdy1GNTYoLUZobjYoLUZbbzYkUSQxMDlGJ0ZFRmlgbUZhb0Zkb0Znb0Zpb0ZbcEZcXGxGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMjQ2MUYnRkUtRltvNiRRJDMxMkYnRkVGYW9GZG9GZ29GaW9GW3BGZ1xsRmlwRlxxRkVGXlxsLUY1NiYtRltvNiRRIjVGJ0ZFRltwRmh4RkVGRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRIzkyRidGRUZpYG1GYW9GZG9GZ29GaW9GW3BGXFxsRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJTIzMTdGJ0ZFRmNhbUZhb0Zkb0Znb0Zpb0ZbcEZnXGxGaXBGXHFGRUZeXGwtRjU2Ji1GW282JFEjMTBGJ0ZFRltwRmh4RkVGRUZbdS1GNTYpRl93LUY1NigtRmhuNihGZWRtRmd3RmFvRmRvRmdvRmlvRltwRlxcbEZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSQzMDdGJ0ZFLUZbbzYkUSMyNEYnRkVGYW9GZG9GZ29GaW9GW3BGZ1xsRmlwRlxxRkVGXlxsLUY1NiZGaVtsRltwRmh4RkVGRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRIjhGJ0ZFLUZbbzYkUSQxMTdGJ0ZFRmFvRmRvRmdvRmlvRltwRlxcbEZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSQxMzZGJ0ZFRmNmbUZhb0Zkb0Znb0Zpb0ZbcEZnXGxGaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZlXGxGZ3dGYW9GZG9GZ29GaW9GW3AtRjU2JEZoeEZFRmlwRlxxRkVGRUZbdS1GNTYpRl93LUY1NihGX2dtRltwRlxcbEZpcEZccUZFRmVdbEZeZW1GXlxsRmhlbUZFRlt1LUY1NigtRjU2KC1GaG42KC1GW282JFEiN0YnRkVGaWBtRmFvRmRvRmdvRmlvRltwRlxcbEZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSUyMDA1RidGRUZbY21GYW9GZG9GZ29GaW9GW3BGZ1xsRmlwRlxxRkVGZV1sRmZ4RkVGW3UtRjU2KEZcZm1GXlxsRmZmbUZeXGxGXWdtRkVGW3UtRjU2KC1GNTYoLUZobjYoRmZbbEZjZm1GYW9GZG9GZ29GaW9GW3BGXFxsRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJDYyM0YnRkVGY2ZtRmFvRmRvRmdvRmlvRltwRmdcbEZpcEZccUZFRmVdbC1GNTYoLUZobjYoRmZbbEZnd0Zhb0Zkb0Znb0Zpb0ZbcEZhZ21GaXBGXHFGRUZFRlt1LUY1NigtRjU2KC1GaG42KC1GW282JFEjMThGJ0ZFRmlbbEZhb0Zkb0Znb0Zpb0ZbcEZcXGxGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEkODIzRidGRS1GW282JFEkMTA0RidGRUZhb0Zkb0Znb0Zpb0ZbcEZnXGxGaXBGXHFGRUZlXWxGXmNtRkVGW3UtRjU2KEZdYm1GXlxsRmRibUZlXWxGXmNtRkVGW3UtRjU2KC1GNTYoLUZobjYoLUZbbzYkUSQxMjhGJ0ZFRmNmbUZhb0Zkb0Znb0Zpb0ZbcEZcXGxGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEkNjMyRidGRUZjZm1GYW9GZG9GZ29GaW9GW3BGZ1xsRmlwRlxxRkVGXlxsRmZpbUZFRlt1LUY1NigtRjU2KC1GaG42KC1GW282JFEkMTQ2RidGRUZpYG1GYW9GZG9GZ29GaW9GW3BGXFxsRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTcxMDNGJ0ZFRltjbUZhb0Zkb0Znb0Zpb0ZbcEZnXGxGaXBGXHFGRUZlXWwtRjU2Ji1GW282JFEjMTVGJ0ZFRltwRmh4RkVGRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRJTEzMjVGJ0ZFRmNmbUZhb0Zkb0Znb0Zpb0ZbcEZnXGxGaXBGXHFGRUZlXWxGW2ltRmVdbEZmaW1GRUZbdS1GNTYpRl93LUY1NigtRmhuNigtRltvNiRRJjIzMDgxRidGRUZlYGxGYW9GZG9GZ29GaW9GW3BGal9sRmlwRlxxRkVGXlxsRmZmbEZeXGxGXWdsRkVGW3UtRjU2KUZfdy1GNTYoLUZobjYoLUZbbzYkUSMxOUYnRkVGZ3dGYW9GZG9GZ29GaW9GW3BGYWdtRmlwRlxxRkVGZV1sRlxmbUZeXGxGZmZtRkVGW3UtRjU2K0Zfdy1GNTYoLUZbbzYkUSIyRidGRUZbcC1GYnU2JUZkdS1GNTYmLUZbbzYkUSQxMjdGJ0ZFRmlwRlxxRkVGXHZGW3BGXHpGRUZeXGwtRjU2KEZjX25GW3AtRmJ1NiVGZHUtRjU2JkZlW25GaXBGXHFGRUZcdkZbcEZpekZFRl5cbC1GNTYoLUZobjYoRmZbbEZpYG1GYW9GZG9GZ29GaW9GW3AtRjU2Ji1GYnU2JUZkdS1GNTYmLUZbbzYkUSM5NEYnRkVGaXBGXHFGRUZcdkZbcEZeeEZFRmlwRlxxRkVGXlxsLUY1NigtRmhuNihGZVxsRmlgbUZhb0Zkb0Znb0Zpb0ZbcC1GNTYmRmlgbkZbcEZpXGxGRUZpcEZccUZFRkVGW3UtRjU2LUZfdy1GNTYoRmNfbkZbcEZmX25GW3BGYXlGRUZeXGwtRjU2KEZjX25GW3BGX2BuRltwRmZ2RkVGXlxsLUY1NihGYGBsRltwLUY1NiZGaWBuRltwRmh0RkVGaXBGXHFGRUZeXGwtRjU2KEZqYGxGW3AtRjU2JkZpYG5GW3BGY3BGRUZpcEZccUZFRmVdbC1GNTYoRmFhbEZbcC1GNTYmRmlgbkZbcEZmcEZFRmlwRlxxRkVGRUZbdS1GNTYsLUY1NihGY19uRltwRl9gbkZbcEZheUZFRl5cbC1GNTYoRmNfbkZbcEZmX25GW3BGZnZGRUZlXWwtRjU2KEZdaW1GW3BGZ2BuRmlwRlxxRkVGXlxsLUY1NihGYWltRltwRmRhbkZpcEZccUZFRmVdbC1GNTYoRmhpbUZbcC1GNTYmRmlgbkZbcEZoeEZFRmlwRlxxRkVGRUZbdS1GNTYsLUY1NihGY19uRltwRl9gbkZbcEZcekZFRl5cbC1GNTYoRmNfbkZbcEZmX25GW3BGaXpGRUZeXGwtRjU2KC1GaG42KC1GW282JFEjMjBGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZeYm5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZhaGxGZWBsRmFvRmRvRmdvRmlvRltwRmJibkZpcEZccUZFRl5cbC1GNTYoLUZobjYoRmhobEZlYGxGYW9GZG9GZ29GaW9GW3BGZmJuRmlwRlxxRkVGRUZbdS1GNTYvRl93LUY1NigtRmhuNihGYWJtRmNmbUZhb0Zkb0Znb0Zpb0ZbcC1GNTYmRmh0RltwRl54RkVGaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZoYm0tRltvNiRRJDkzNkYnRkVGYW9GZG9GZ29GaW9GW3AtRjU2JkZodEZbcEZpXGxGRUZpcEZccUZFRl5cbC1GNTYoLUZobjYoRmBjbUZnd0Zhb0Zkb0Znb0Zpb0ZbcC1GNTYmRmh0RltwRmh4RkVGaXBGXHFGRUZeXGwtRjU2KEZfZ21GW3AtRjU2JkZjcEZbcEZeeEZFRmlwRlxxRkVGZV1sLUY1NihGYGVtRltwLUY1NiZGY3BGW3BGaVxsRkVGaXBGXHFGRUZeXGwtRjU2KEZpW2xGW3BGY3BGW3BGaHhGRUZFRlt1LUY1Ni5GYmZuRl5cbEZmZm5GZV1sRmpmbkZlXWxGXWVuRl5cbEZjZW5GZV1sRlxmbkZFRlt1LUY1NjAtRjU2JkZmX25GW3BGY3BGRUZlXWxGaXpGXlxsLUY1NihGX2VuRltwLUY1NiZGXnhGW3BGX2BuRkVGaXBGXHFGRUZlXWwtRjU2KEZlZW5GW3AtRjU2JkZpXGxGW3BGX2BuRkVGaXBGXHFGRUZeXGwtRjU2KEZeZm5GW3AtRjU2JkZoeEZbcEZfYG5GRUZpcEZccUZFRmVdbC1GNTYoRmVgbkZbcC1GNTYmRmZwRltwRl54RkVGaXBGXHFGRUZlXWwtRjU2KEZiYW5GW3AtRjU2JkZmcEZbcEZpXGxGRUZpcEZccUZFRkVGW3UtRjU2M0Zfdy1GNTYmRmh0RltwRl9gbkZFRl5cbC1GNTYmRmd3RltwRmZ2RkVGZV1sLUY1NihGX2dtRltwLUY1NiZGZl9uRltwRl54RkVGaXBGXHFGRUZeXGwtRjU2KEZgZW1GW3AtRjU2JkZmX25GW3BGaVxsRkVGaXBGXHFGRUZlXWwtRjU2KEZpW2xGW3BGZl9uRltwRmh4RkVGXlxsLUY1NihGXWltRltwLUY1NiZGXnhGW3BGaHhGRUZpcEZccUZFRmVdbC1GNTYoRmFpbUZbcC1GNTYmRmlcbEZbcEZoeEZFRmlwRlxxRkVGXlxsLUY1NihGaGltRltwLUY1NiQtSSVtc3VwR0YkNiVGaHhGY19uLyUxc3VwZXJzY3JpcHRzaGlmdEdGXnZGRUZpcEZccUZFRkVGW3UtRjU2Mi1GNTYmRmZfbkZbcEZodEZFRmVdbC1GNTYoRl9nbUZbcEZkZ25GaXBGXHFGRUZeXGwtRjU2KEZgZW1GW3BGaGduRmlwRlxxRkVGZV1sLUY1NihGaVtsRltwRmh4RltwRl9gbkZFRmVdbC1GNTYmRmd3RltwRmF5RkVGZV1sLUY1NihGYGBsRltwRmBmbkZpcEZccUZFRmVdbC1GNTYoRmpgbEZbcC1GNTYmRmNwRltwRmh4RkVGaXBGXHFGRUZeXGwtRjU2KEZhYWxGW3AtRjU2JkZmcEZbcEZoeEZFRmlwRlxxRkVGRUZbdS1GNTYyRl5pbkZeXGwtRjU2KC1GaG42KC1GW282JFEjNDBGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZoaG5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZjYmxGZWBsRmFvRmRvRmdvRmlvRltwLUY1NiZGX2BuRltwRmNwRkVGaXBGXHFGRUZeXGwtRjU2KC1GaG42KEZqYmxGZWBsRmFvRmRvRmdvRmlvRltwLUY1NiZGZnBGW3BGX2BuRkVGaXBGXHFGRUZlXWxGanlGZV1sLUY1NihGZWBuRltwRmhpbkZpcEZccUZFRmVdbC1GNTYoRmJhbkZbcEZcam5GaXBGXHFGRUZeXGwtRmJ1NiVGZHUtRjU2Ji1GW282JFEjNjFGJ0ZFRmlwRlxxRkVGXHZGRUZbdS1GNTYzRl93LUY1NiZGZl9uRltwRmF1RkVGZV1sLUY1NiZGZl9uRltwRl92RkVGZV1sLUY1NihGXmZtRltwLUY1NiZGaXpGW3BGXnhGRUZpcEZccUZFRl5cbC1GNTYoRmhmbUZbcC1GNTYmRml6RltwRmlcbEZFRmlwRlxxRkVGXlxsLUY1NihGX2dtRltwLUY1NiZGaXpGW3BGaHhGRUZpcEZccUZFRl5cbC1GNTYoRmhmbEZbcC1GNTYmRmZ2RltwRmh0RkVGaXBGXHFGRUZeXGwtRjU2KEZfZ2xGW3AtRjU2JkZmdkZbcEZjcEZFRmlwRlxxRkVGXlxsLUY1NihGZmdsRltwLUY1NiZGZnZGW3BGZnBGRUZpcEZccUZFRkVGW3UtRjU2Mi1GNTYoRmNfbkZbcEZmX25GW3BGYXVGRUZlXWwtRjU2KEZjX25GW3BGX2BuRltwRmZdb0ZFRl5cbEZjXm9GZV1sRmdeb0ZlXWxGW19vRmVdbEZfX29GZV1sRmNfb0ZlXWxGZ19vRkVGW3UtRjU2M0Zfd0ZhXm9GZV1sRl9eb0ZeXGwtRjU2KEZdXW1GW3AtRjU2JkZcekZbcEZodEZFRmlwRlxxRkVGZV1sLUY1NihGZF1tRltwLUY1NiZGXHpGW3BGY3BGRUZpcEZccUZFRl5cbC1GNTYoRltebUZbcC1GNTYmRlx6RltwRmZwRkVGaXBGXHFGRUZeXGwtRjU2KEZeam1GW3AtRjU2JkZheUZbcEZeeEZFRmlwRlxxRkVGZV1sLUY1NihGZWptRltwLUY1NiZGYXlGW3BGaVxsRkVGaXBGXHFGRUZeXGwtRjU2KEZgY21GW3BGYXlGW3BGaHhGRUZFRlt1LUY1NjNGX3ctRjU2KEZjX25GW3BGZl9uRltwRmZdb0ZFRmVdbC1GNTYoRmNfbkZbcEZfYG5GW3BGX3ZGRUZlXWwtRjU2KEZdXW1GW3AtRjU2JkZpekZbcEZodEZFRmlwRlxxRkVGXlxsLUY1NihGZF1tRltwLUY1NiZGaXpGW3BGY3BGRUZpcEZccUZFRmVdbC1GNTYoRltebUZbcC1GNTYmRml6RltwRmZwRkVGaXBGXHFGRUZlXWwtRjU2KEZeam1GW3AtRjU2JkZmdkZbcEZeeEZFRmlwRlxxRkVGXlxsLUY1NihGZWptRltwLUY1NiZGZnZGW3BGaVxsRkVGaXBGXHFGRUZlXWwtRjU2KEZgY21GW3BGZnZGW3BGaHhGRUZFRlt1LUY1NjNGX3dGalxvRl5cbC1GNTYoRl9lbkZbcEZeaW5GaXBGXHFGRUZlXWwtRjU2KEZlZW5GW3BGYmluRmlwRlxxRkVGXlxsLUY1NihGXmZuRltwLUY1NiZGZl9uRltwRmh4RkVGaXBGXHFGRUZlXWxGXHpGZV1sLUY1NihGXmRuRltwLUY1NiZGaHRGW3BGZnBGRUZpcEZccUZFRl5cbC1GNTYoRmVkbkZbcEZhcEZpcEZccUZFRmVdbC1GNTYoRmlkbkZbcC1GNTYkLUZjam42JUZmcEZjX25GZWpuRkVGaXBGXHFGRUZFRlt1LUY1NjNGX3ctRjU2KEZjX25GW3BGX2BuRltwRmF1RkVGZV1sRltib0ZeXGwtRjU2KEZeZm1GW3AtRjU2JkZcekZbcEZeeEZFRmlwRlxxRkVGZV1sLUY1NihGaGZtRltwLUY1NiZGXHpGW3BGaVxsRkVGaXBGXHFGRUZlXWwtRjU2KEZfZ21GW3AtRjU2JkZcekZbcEZoeEZFRmlwRlxxRkVGZV1sLUY1NihGaGZsRltwLUY1NiZGYXlGW3BGaHRGRUZpcEZccUZFRmVdbC1GNTYoRl9nbEZbcC1GNTYmRmF5RltwRmNwRkVGaXBGXHFGRUZlXWwtRjU2KEZmZ2xGW3AtRjU2JkZheUZbcEZmcEZFRmlwRlxxRkVGRUZbdS1GNTYzRl93LUY1NiZGX2BuRltwRmF1RkVGZV1sLUY1NiZGX2BuRltwRl92RkVGXlxsRl9lb0ZlXWxGY2VvRmVdbEZnZW9GZV1sRltmb0ZlXWxGX2ZvRmVdbEZjZm9GRUZbdS1GNTYzRl93Rltnb0ZlXWxGaWZvRl5cbEZfYm9GZV1sRmNib0ZeXGxGZ2JvRl5cbEZbY29GZV1sRl9jb0ZeXGxGY2NvRkVGW3UtRjU2M0Zfd0ZfYG9GXlxsLUY1NihGY19uRltwRmZfbkZbcEZfdkZFRl5cbEZjYG9GZV1sRmdgb0ZeXGxGW2FvRl5cbEZfYW9GZV1sRmNhb0ZeXGxGZ2FvRkVGW3UtRjU2NC1GNTYoLUZobjYoLUZbbzYkUSMzMkYnRkVGY2ZtRmFvRmRvRmdvRmlvRltwLUY1NiQtRmNqbjYlRl54RmNfbkZlam5GRUZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSU3ODE5RidGRUZnZW5GYW9GZG9GZ29GaW9GW3AtRjU2JkZeeEZbcEZpXGxGRUZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSMyNkYnRkVGZ3dGYW9GZG9GZ29GaW9GW3BGaGluRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRIzQ3RidGRUZlXG5GYW9GZG9GZ29GaW9GW3AtRjU2JC1GY2puNiVGaHRGY19uRmVqbkZFRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTExMDNGJ0ZFRmVbbUZhb0Zkb0Znb0Zpb0ZbcC1GNTYmRmh0RltwRmNwRkVGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEkNzkwRidGRUZmXG1GYW9GZG9GZ29GaW9GW3BGYWRvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJzYxNTUzNUYnRkUtRltvNiRRJTc0ODhGJ0ZFRmFvRmRvRmdvRmlvRltwLUY1NiQtRmNqbjYlRmlcbEZjX25GZWpuRkVGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMzg0N0YnRkVGZWVtRmFvRmRvRmdvRmlvRltwRlxqbkZpcEZccUZFRl5cbC1GNTYmLUZbbzYkUSM3OEYnRkVGW3BGYmpuRkVGRUZbdS1GNTY0LUY1NihGYmlvRltwRmJqb0ZpcEZccUZFRmVdbC1GNTYoRl1qb0ZbcC1GNTYkLUZjam42JUZjcEZjX25GZWpuRkVGaXBGXHFGRUZeXGwtRjU2KEZmam9GW3BGYXBGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMzQ4OEYnRkUtRltvNiRRJTQ1NjNGJ0ZFRmFvRmRvRmdvRmlvRltwRlxob0ZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUScxMzk3OTNGJ0ZFLUZbbzYkUSYzNjUwNEYnRkVGYW9GZG9GZ29GaW9GW3BGZ2hvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRIzM4RidGRS1GW282JFEiOUYnRkVGYW9GZG9GZ29GaW9GW3BGaGluRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRKDQ5MzQzMDVGJ0ZFLUZbbzYkUScyOTIwMzJGJ0ZFRmFvRmRvRmdvRmlvRltwRmVbcEZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSUxOTA3RidGRS1GW282JFEjNzJGJ0ZFRmFvRmRvRmdvRmlvRltwRlxqbkZpcEZccUZFRl5cbC1GNTYmRmVkbUZbcEZiam5GRUZFRlt1LUY1NjVGX3dGZGduRl5cbEZnekZeXGwtRjU2KEZhXG9GW3BGaWpuRmlwRlxxRkVGZV1sLUY1NihGaFxvRltwRmBnbkZpcEZccUZFRl5cbC1GNTYoRl5db0ZbcC1GNTYmRmZfbkZbcEZmcEZFRmlwRlxxRkVGZV1sLUY1NihGXmRuRltwRmBmbkZpcEZccUZFRl5cbC1GNTYoRmVkbkZbcEZnW29GaXBGXHFGRUZlXWwtRjU2KEZpZG5GW3BGW1xvRmlwRlxxRkVGXlxsRmF1RkVGW3UtRjU2NEZkYW5GZV1sLUY1NigtRmhuNigtRltvNiRRJDM5N0YnRkVGaGlsRmFvRmRvRmdvRmlvRltwRmFib0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoRl5fbEZiamxGYW9GZG9GZ29GaW9GW3BGZWJvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJTUxNjdGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZpYm9GaXBGXHFGRUZeXGxGaWVvRmVdbC1GNTYoLUZobjYoLUZbbzYkUSM0NkYnRkVGY2ZtRmFvRmRvRmdvRmlvRltwRl1jb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoRmBkbUZnZW5GYW9GZG9GZ29GaW9GW3BGYWNvRmlwRlxxRkVGZV1sLUY1NihGXmZuRltwLUY1NiZGZnZGW3BGaHhGRUZpcEZccUZFRl5cbEZlZm9GRUZbdS1GNTY0Rl1hcEZeXGwtRjU2KEZbY3BGW3BGZGduRmlwRlxxRkVGZV1sLUY1NihGYmNwRltwRmhnbkZpcEZccUZFRl5cbEZqZ25GZV1sLUY1NigtRmhuNihGYGRtRltjbUZhb0Zkb0Znb0Zpb0ZbcEZkaG5GaXBGXHFGRUZeXGxGZ1tvRl5cbEZpekZeXGwtRjU2KEZbaG1GW3BGYGhuRmlwRlxxRkVGXlxsLUY1NihGY3hGW3BGZnBGW3BGaHhGRUZFRlt1LUY1NjRGXWRvRl5cbC1GNTYoRmlhcEZbcEZoaG5GaXBGXHFGRUZlXWwtRjU2KEZgYnBGW3BGalxvRmlwRlxxRkVGXlxsLUY1NihGZGJwRltwRmBdb0ZpcEZccUZFRmVdbC1GNTYmRmd3RltwRmlgbkZFRl5cbEZhZG9GXlxsRmhpbkZlXWxGXGpuRmVdbEZmdkZFRlt1LUY1NjdGX3dGaGduRl5cbC1GNTYoLUZobjYoLUZbbzYkUSQxNDBGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZpam5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMjEzMkYnRkVGZWBsRmFvRmRvRmdvRmlvRltwRmBnbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSU1NDA4RidGRUZlYGxGYW9GZG9GZ29GaW9GW3BGXWFwRmlwRlxxRkVGXlxsRl9hcEZlXWxGYWFwRmVdbC1GNTYoLUZobjYoLUZbbzYkUSYxMDI0MEYnRkVGZWBsRmFvRmRvRmdvRmlvRltwRltcb0ZpcEZccUZFRmVdbC1GNTYoRl1pbUZbcEZgaG5GaXBGXHFGRUZeXGwtRjU2KEZhaW1GW3BGZGhuRmlwRlxxRkVGXlxsLUY1NiZGY19uRltwRmF1RkVGRUZbdS1GNTY3Rl93RlxobkZeXGwtRjU2KEZpYXBGW3BGaWpuRmlwRlxxRkVGZV1sLUY1NihGYGJwRltwRmBnbkZpcEZccUZFRl5cbC1GNTYoRmRicEZbcEZdYXBGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEkMTAwRidGRUZlXmxGYW9GZG9GZ29GaW9GW3BGYGZuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJTI5NTFGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZnW29GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmMzA3MDZGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZbXG9GaXBGXHFGRUZlXWxGYXlGZV1sLUY1NihGX2dtRltwRmBobkZpcEZccUZFRl5cbC1GNTYoRmBlbUZbcEZkaG5GaXBGXHFGRUZFRlt1LUY1NjZGYV9uRmVdbEZdYG5GXlxsLUY1NihGYVxvRltwRmFib0ZpcEZccUZFRmVdbC1GNTYoRmhcb0ZbcEZlYm9GaXBGXHFGRUZeXGwtRjU2KEZeXW9GW3BGaWJvRmlwRlxxRkVGZV1sRmFlb0ZeXGwtRjU2KEZfZW5GW3BGXWNvRmlwRlxxRkVGZV1sLUY1NihGZWVuRltwRmFjb0ZpcEZccUZFRl5cbEZkY3BGZV1sRmFmb0ZFRlt1LUY1NjdGX3dGalxvRmVdbEZcekZeXGxGZ2NvRmVdbEZpY29GXlxsRltkb0ZlXWwtRjU2KC1GaG42KC1GW282JFEkNzM2RidGRUZoXXBGYW9GZG9GZ29GaW9GW3BGXGhvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTQ1ODhGJ0ZFRmhdcEZhb0Zkb0Znb0Zpb0ZbcEZnaG9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEjODBGJ0ZFRmNmbUZhb0Zkb0Znb0Zpb0ZbcEZoaW5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KEZgZG1GYl5wRmFvRmRvRmdvRmlvRltwRmVbcEZpcEZccUZFRmVdbC1GNTYoLUZobjYoRmBjbUZjZm1GYW9GZG9GZ29GaW9GW3BGXGpuRmlwRlxxRkVGRUZbdS1GNTY3Rl93RmhjbkZlXWxGamNuRl5cbC1GNTYoRmFcb0ZbcEZlYG9GaXBGXHFGRUZlXWwtRjU2KEZoXG9GW3BGaWBvRmlwRlxxRkVGXlxsLUY1NihGXl1vRltwRl1hb0ZpcEZccUZFRl5cbEZlXm9GXlxsLUY1NihGX2VuRltwRmFhb0ZpcEZccUZFRmVdbC1GNTYoRmVlbkZbcEZlYW9GaXBGXHFGRUZeXGwtRjU2KEZeZm5GW3AtRjU2JkZheUZbcEZoeEZFRmlwRlxxRkVGXlxsRmVfb0ZFRlt1LUY1NjlGX3dGaGhuRmVdbEZcaW5GXlxsRmBpbkZlXWxGZGluRl5cbEZqaG5GZV1sLUY1NigtRmhuNigtRltvNiRRJzE4OTc2NkYnRkUtRltvNiRRKDE5MzQ0MjdGJ0ZFRmFvRmRvRmdvRmlvRltwRmdpb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSgxNzgzMjY4RidGRUZeb0Zhb0Zkb0Znb0Zpb0ZbcEZiam9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEoNDY5MTkyNEYnRkVGXm9GYW9GZG9GZ29GaW9GW3BGYWRvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJzMyMjY3MEYnRkVGXm9GYW9GZG9GZ29GaW9GW3BGW11wRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRKDE2NjU4NjhGJ0ZFRl5vRmFvRmRvRmdvRmlvRltwRmFwRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRKDIxNDk0NzJGJ0ZFRl5vRmFvRmRvRmdvRmlvRltwRmdkb0ZpcEZccUZFRkVGW3UtRjU2OUZfdy1GNTYoRltobUZbcEZkZ25GaXBGXHFGRUZlXWwtRjU2KEZiaG1GW3BGaGduRmlwRlxxRkVGXlxsLUY1NihGY3hGW3BGaHhGW3BGX2BuRkVGXlxsLUY1NihGY2lsRltwRmlqbkZpcEZccUZFRl5cbC1GNTYoRl1qbEZbcEZgZ25GaXBGXHFGRUZlXWwtRjU2KEZnamxGW3BGXWFwRmlwRlxxRkVGZV1sRmF5Rl5cbEZeZ3BGZV1sRmBncEZeXGwtRjU2KEZoaW1GW3BGW1xvRmlwRlxxRkVGXlxsRmF1RkVGW3UtRjU2OC1GNTYoRmRlcEZbcEZeYm5GaXBGXHFGRUZeXGwtRjU2KEZbZnBGW3BGYmJuRmlwRlxxRkVGZV1sLUY1NihGYmZwRltwRmZibkZpcEZccUZFRmVdbC1GNTYoRmlhcEZbcEZlYG9GaXBGXHFGRUZeXGwtRjU2KEZgYnBGW3BGaWBvRmlwRlxxRkVGZV1sLUY1NihGZGJwRltwRl1hb0ZpcEZccUZFRmVdbEZdX29GZV1sLUY1NihGW2NwRltwRmFhb0ZpcEZccUZFRl5cbC1GNTYoRmJjcEZbcEZlYW9GaXBGXHFGRUZlXWxGXF1xRmVdbEZpX29GRUZbdS1GNTY4LUY1NihGW2htRltwRl5pbkZpcEZccUZFRl5cbC1GNTYoRmJobUZbcEZiaW5GaXBGXHFGRUZlXWwtRjU2KEZjeEZbcEZmX25GW3BGaHhGRUZlXWxGZnZGXlxsLUY1NihGY2lsRltwRmhobkZpcEZccUZFRl5cbC1GNTYoRl1qbEZbcEZqXG9GaXBGXHFGRUZlXWwtRjU2KEZnamxGW3BGYF1vRmlwRlxxRkVGZV1sLUY1NihGYGBsRltwRmFkb0ZpcEZccUZFRmVdbC1GNTYoRmpgbEZbcEZhcEZpcEZccUZFRl5cbC1GNTYoRmFhbEZbcEZnZG9GaXBGXHFGRUZeXGxGZl1vRkVGW3UtRjU2OEZiaW5GXlxsLUY1NihGZGVwRltwRmhobkZpcEZccUZFRmVdbC1GNTYoRltmcEZbcEZqXG9GaXBGXHFGRUZeXGwtRjU2KEZiZnBGW3BGYF1vRmlwRlxxRkVGXlxsLUY1NiZGY3hGW3BGaWBuRkVGXlxsRmJdb0ZeXGxGZF1vRl5cbEZfY3FGXlxsRmFjcUZlXWxGY2NxRl5cbC1GNTYmRmNfbkZbcEZmXW9GRUZFRlt1LUY1NjtGX3ctRjU2JkZnd0ZbcEZfdkZFRmVdbC1GNTYoRl1dbUZbcEZpam5GaXBGXHFGRUZeXGwtRjU2KEZkXW1GW3BGYGduRmlwRlxxRkVGZV1sLUY1NihGW15tRltwRl1hcEZpcEZccUZFRl5cbC1GNTYoRl5mbUZbcEZkZ25GaXBGXHFGRUZlXWwtRjU2KEZoZm1GW3BGaGduRmlwRlxxRkVGZV1sLUY1NihGX2dtRltwRlxobkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUScxMDQzNjVGJ0ZFLUZbbzYkUSY2MjYzNEYnRkVGYW9GZG9GZ29GaW9GW3BGYWVuRmlwRlxxRkVGXlxsLUY1NihGZF1tRltwRmRmbkZpcEZccUZFRmVdbC1GNTYoRltebUZbcEZgaG5GaXBGXHFGRUZeXGwtRjU2KEZlam1GW3BGamVuRmlwRlxxRkVGZV1sLUY1NihGYGNtRltwRmh0RltwRmh4RkVGRUZbdS1GNTY7Rl93LUY1NiZGY3hGW3BGXHpGRUZlXWwtRjU2KEZlYG5GW3BGXmluRmlwRlxxRkVGZV1sLUY1NihGYmFuRltwRmJpbkZpcEZccUZFRl5cbC1GNTYoRl5kbkZbcEZoaG5GaXBGXHFGRUZlXWwtRjU2KEZlZG5GW3BGalxvRmlwRlxxRkVGXlxsLUY1NihGaWRuRltwRmBdb0ZpcEZccUZFRmVdbC1GNTYoLUZobjYoRmBjbUZpW2xGYW9GZG9GZ29GaW9GW3BGZ2hvRmlwRlxxRkVGZV1sLUY1NihGYmFuRltwRmVbcEZpcEZccUZFRl5cbC1GNTYoRmVgbkZbcEZcaG9GaXBGXHFGRUZeXGwtRjU2KEZgYGxGW3BGYmpvRmlwRlxxRkVGXlxsLUY1NihGamBsRltwRltdcEZpcEZccUZFRmVdbC1GNTYoRmFhbEZbcEZhcEZpcEZccUZFRkVGW3UtRjU2O0Zfdy1GNTYoLUZobjYoLUZbbzYkUSQ5OTJGJ0ZFRmhdcEZhb0Zkb0Znb0Zpb0ZbcEZcaG9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmNDA3NDhGJ0ZFRmhdcEZhb0Zkb0Znb0Zpb0ZbcEZnaG9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEkOTI4RidGRUZjZm1GYW9GZG9GZ29GaW9GW3BGaGluRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRKDE1MzcwOTlGJ0ZFRmJecEZhb0Zkb0Znb0Zpb0ZbcEZlW3BGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElODA1NEYnRkVGY2ZtRmFvRmRvRmdvRmlvRltwRlxqbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSY3MDkzMEYnRkVGaV1xRmFvRmRvRmdvRmlvRltwRmdpb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUScxNzYyMDRGJ0ZFLUZbbzYkUSc2NDQ4MDlGJ0ZFRmFvRmRvRmdvRmlvRltwRmJqb0ZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSgxMTU1MzIwRidGRUZiW3JGYW9GZG9GZ29GaW9GW3BGYWRvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRKDE5ODc5MjJGJ0ZFRmldcUZhb0Zkb0Znb0Zpb0ZbcEZbXXBGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEoNzM3MDUzNkYnRkVGaV1xRmFvRmRvRmdvRmlvRltwRmFwRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRKDU0MDgwNDhGJ0ZFRmldcUZhb0Zkb0Znb0Zpb0ZbcEZnZG9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KEZlW3FGZ3dGYW9GZG9GZ29GaW9GW3BGYGpuRmlwRlxxRkVGRUZbdS1GNTY7Rl93RmRnbkZeXGxGZ2BwRmVdbEZpYHBGXlxsRlthcEZeXGxGZ3pGZV1sLUY1NigtRmhuNigtRltvNiRRJTMxNzZGJ0ZFLUZbbzYkUSYzMTMxN0YnRkVGYW9GZG9GZ29GaW9GW3BGYWVuRmlwRlxxRkVGZV1sLUY1NigtRmhuNihGW2JwRmhlcUZhb0Zkb0Znb0Zpb0ZbcEZqZW5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmMzE0ODBGJ0ZFLUZbbzYkUSY5Mzk1MUYnRkVGYW9GZG9GZ29GaW9GW3BGZGZuRmlwRlxxRkVGXlxsLUY1NigtRmhuNihGXl9sLUZbbzYkUScxODc5MDJGJ0ZFRmFvRmRvRmdvRmlvRltwRmhmbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSY4MjY3MkYnRkVGXF9yRmFvRmRvRmdvRmlvRltwRmBobkZpcEZccUZFRmVdbC1GNTYoLUZobjYoRmZicEZcX3JGYW9GZG9GZ29GaW9GW3BGZGhuRmlwRlxxRkVGXlxsRl92RkVGW3UtRjU2O0Zfd0ZgXW9GXlxsLUY1NihGW2NwRltwRl5pbkZpcEZccUZFRmVdbC1GNTYoRmJjcEZbcEZiaW5GaXBGXHFGRUZeXGxGW2RvRl5cbEZpYG5GXlxsLUY1NigtRmhuNigtRltvNiRRJDMxN0YnRkVGaGlsRmFvRmRvRmdvRmlvRltwRmFkb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSUyMDc3RidGRUZoaWxGYW9GZG9GZ29GaW9GW3BGYXBGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMjY5M0YnRkVGZV5sRmFvRmRvRmdvRmlvRltwRmdkb0ZpcEZccUZFRl5cbEZcekZeXGwtRjU2KEZfZW5GW3BGaGluRmlwRlxxRkVGZV1sLUY1NihGZWVuRltwRlxqbkZpcEZccUZFRl5cbC1GNTYoRl5mbkZbcEZgam5GaXBGXHFGRUZFRlt1LUY1NjtGX3dGXGhuRl5cbEZmZ3BGZV1sRmhncEZeXGxGamdwRmVdbC1GNTYoLUZobjYoLUZbbzYkUSgyMDQ2MzQ3RidGRS1GW282JFEnNzUxNjA4RidGRUZhb0Zkb0Znb0Zpb0ZbcEZqZW5GaXBGXHFGRUZeXGwtRjU2KEZgYnBGW3BGaGZuRmlwRlxxRkVGZV1sLUY1NihGZGJwRltwRmRobkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUScxMjAzMjVGJ0ZFRmNfckZhb0Zkb0Znb0Zpb0ZbcEZhZW5GaXBGXHFGRUZlXWwtRjU2KEZgYnBGW3BGZGZuRmlwRlxxRkVGXlxsLUY1NihGZGJwRltwRmBobkZpcEZccUZFRmVdbEZheUZeXGxGXGZuRkVGW3UtRjU2O0Zfd0ZeaW5GXlxsRmp5RmVdbEZfXG9GXlxsRmZcb0ZlXWxGXF1vRmVdbC1GNTYoLUZobjYoLUZbbzYkUSUzOTcwRidGRUZiW3JGYW9GZG9GZ29GaW9GW3BGZ2lvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJzQ2NDE0MEYnRkVGaV1xRmFvRmRvRmdvRmlvRltwRmJqb0ZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSc2MjEwMjhGJ0ZFRmldcUZhb0Zkb0Znb0Zpb0ZbcEZhZG9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEoNDIxMDQ1MEYnRkVGXm9GYW9GZG9GZ29GaW9GW3BGW11wRmlwRlxxRkVGXlxsRjdGZV1sLUY1NigtRmhuNigtRltvNiRRKTEzNDc1NTM2RidGRUZeb0Zhb0Zkb0Znb0Zpb0ZbcEZnZG9GaXBGXHFGRUZlXWxGZl1vRkVGW3UtRjU2OkZoYW5GZV1sRmphbkZlXWwtRjU2KEZfZ21GW3BGZV5vRmlwRlxxRkVGXlxsLUY1NihGYGVtRltwRmleb0ZpcEZccUZFRmVdbC1GNTYoRmlbbEZbcEZpekZbcEZoeEZFRmVdbEZlYG9GXlxsLUY1NihGY2lsRltwRmFfb0ZpcEZccUZFRl5cbC1GNTYoRl1qbEZbcEZlX29GaXBGXHFGRUZlXWwtRjU2KEZnamxGW3BGaV9vRmlwRlxxRkVGZV1sLUY1NihGW2htRltwRmFhb0ZpcEZccUZFRl5cbC1GNTYoRmJobUZbcEZlYW9GaXBGXHFGRUZlXWwtRjU2KEZjeEZbcEZheUZbcEZoeEZFRkVGW3UtRjU2O0Zfd0ZqYm5GZV1sRlxjbkZlXWwtRjU2KEZfZ21GW3BGYWVvRmlwRlxxRkVGXlxsLUY1NihGYGVtRltwRmVlb0ZpcEZccUZFRmVdbC1GNTYoRmlbbEZbcEZcekZbcEZoeEZFRl5cbEZhYm9GXlxsLUY1NihGY2lsRltwRl1mb0ZpcEZccUZFRl5cbC1GNTYoRl1qbEZbcEZhZm9GaXBGXHFGRUZlXWwtRjU2KEZnamxGW3BGZWZvRmlwRlxxRkVGXlxsLUY1NihGW2htRltwRl1jb0ZpcEZccUZFRmVdbC1GNTYoRmJobUZbcEZhY29GaXBGXHFGRUZeXGwtRjU2KEZjeEZbcEZmdkZbcEZoeEZFRkVGW3UtRjU2PC1GNTYmRmd3RltwRmZdb0ZFRl5cbC1GNTYoRl1dbUZbcEZoaG5GaXBGXHFGRUZlXWwtRjU2KEZkXW1GW3BGalxvRmlwRlxxRkVGXlxsLUY1NihGW15tRltwRmBdb0ZpcEZccUZFRl5cbC1GNTYoRl5mbUZbcEZeaW5GaXBGXHFGRUZlXWwtRjU2KEZoZm1GW3BGYmluRmlwRlxxRkVGZV1sLUY1NihGX2dtRltwRl1kb0ZpcEZccUZFRmVdbC1GNTYoRl5mbUZbcEZcaG9GaXBGXHFGRUZeXGwtRjU2KEZoZm1GW3BGZ2hvRmlwRlxxRkVGXlxsLUY1NihGX2dtRltwRmhpbkZpcEZccUZFRl5cbC1GNTYoRmhmbEZbcEZnaW9GaXBGXHFGRUZeXGwtRjU2KEZfZ2xGW3BGYmpvRmlwRlxxRkVGXlxsLUY1NihGZmdsRltwRmFkb0ZpcEZccUZFRkVGW3UtRjU2PC1GNTYmRmN4RltwRml6RkVGXlxsLUY1NihGZWBuRltwRmRnbkZpcEZccUZFRl5cbC1GNTYoRmJhbkZbcEZoZ25GaXBGXHFGRUZeXGwtRjU2KEZeZG5GW3BGaWpuRmlwRlxxRkVGZV1sLUY1NihGZWRuRltwRmBnbkZpcEZccUZFRl5cbC1GNTYoRmlkbkZbcEZdYXBGaXBGXHFGRUZlXWwtRjU2KEZeZG5GW3BGamVuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJzU4MzcyOUYnRkVGXF9yRmFvRmRvRmdvRmlvRltwRmhmbkZpcEZccUZFRmVdbC1GNTYoRmlkbkZbcEZkaG5GaXBGXHFGRUZeXGwtRjU2KEZeZG5GW3BGYWVuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJjk2MzA4RidGRUZcX3JGYW9GZG9GZ29GaW9GW3BGZGZuRmlwRlxxRkVGXlxsLUY1NihGaWRuRltwRmBobkZpcEZccUZFRmVdbC1GNTYoRmhpbUZbcEZnW29GaXBGXHFGRUZFRlt1LUY1Nj9GX3dGaGduRl5cbEZiZXBGZV1sRmllcEZeXGxGYGZwRl5cbC1GNTYoLUZobjYoLUZbbzYkUSY3MjU2MEYnRkUtRltvNiRRJzI4MTg1M0YnRkVGYW9GZG9GZ29GaW9GW3BGYWVuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJzI3NTA5NUYnRkVGZV1zRmFvRmRvRmdvRmlvRltwRmplbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSY4Njg5NkYnRkVGZV1zRmFvRmRvRmdvRmlvRltwRmRmbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSY1MzQwMUYnRkVGZV1zRmFvRmRvRmdvRmlvRltwRmhmbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUScyMjg4ODBGJ0ZFRmVdc0Zhb0Zkb0Znb0Zpb0ZbcEZgaG5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEnMTM1OTg1RidGRUZlXXNGYW9GZG9GZ29GaW9GW3BGZGhuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTQ3ODBGJ0ZFLUZbbzYkUSU3MjI3RidGRUZhb0Zkb0Znb0Zpb0ZbcEZgZm5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEkODIwRidGRUZiYHNGYW9GZG9GZ29GaW9GW3BGZ1tvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJTIwODBGJ0ZFRmJgc0Zhb0Zkb0Znb0Zpb0ZbcEZbXG9GaXBGXHFGRUZeXGwtRjU2JkZjX25GW3BGX3ZGRUZFRlt1LUY1Nj9GX3dGaWpuRl5cbEZhW29GXlxsRltbb0ZlXWxGXVtvRl5cbEZfW29GXlxsLUY1NigtRmhuNihGW15yRlxfckZhb0Zkb0Znb0Zpb0ZbcEZhZW5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEnMjQ3MzMxRidGRUZjX3JGYW9GZG9GZ29GaW9GW3BGamVuRmlwRlxxRkVGXlxsLUY1NigtRmhuNihGW15yRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZgZm5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZpXnJGZV1zRmFvRmRvRmdvRmlvRltwRmRmbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSgyNDUxNTA1RidGRS1GW282JFEnNTYzNzA2RidGRUZhb0Zkb0Znb0Zpb0ZbcEZoZm5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZpXnJGYmBzRmFvRmRvRmdvRmlvRltwRmdbb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoRmpfckZlXXNGYW9GZG9GZ29GaW9GW3BGYGhuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRKDMyMTkwNDFGJ0ZFRmVdc0Zhb0Zkb0Znb0Zpb0ZbcEZkaG5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KEZqX3JGYmBzRmFvRmRvRmdvRmlvRltwRltcb0ZpcEZccUZFRkVGW3UtRjU2P0Zfd0ZgZ25GZV1sRmJnbkZeXGxGZmduRmVdbEZqZ25GXlxsRml6RmVdbC1GNTYoLUZobjYoLUZbbzYkUSQ5MjBGJ0ZFRlxfckZhb0Zkb0Znb0Zpb0ZbcEZhZW5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmMTE1ODVGJ0ZFRmNfckZhb0Zkb0Znb0Zpb0ZbcEZqZW5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZgaHBGZWBsRmFvRmRvRmdvRmlvRltwRmBmbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSY5ODQ0MEYnRkVGZV1zRmFvRmRvRmdvRmlvRltwRmRmbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSgxMjM5NTk1RidGRUZhY3NGYW9GZG9GZ29GaW9GW3BGaGZuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJjEwNzAwRidGRUZiYHNGYW9GZG9GZ29GaW9GW3BGZ1tvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJzExOTk2OEYnRkVGZV1zRmFvRmRvRmdvRmlvRltwRmBobkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSc3NTUzNDJGJ0ZFRmVdc0Zhb0Zkb0Znb0Zpb0ZbcEZkaG5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmMTMwNDBGJ0ZFRmJgc0Zhb0Zkb0Znb0Zpb0ZbcEZbXG9GaXBGXHFGRUZFRlt1LUY1Nj9GX3dGY2JxRmVdbEZlYnFGXlxsRmdicUZlXWxGaWJxRmVdbEZbY3FGXlxsRl1jcUZeXGxGZnZGXlxsLUY1NigtRmhuNihGZ2pwLUZbbzYkUSYxMzY4OUYnRkVGYW9GZG9GZ29GaW9GW3BGXGhvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJjMzMjkyRidGRUZbaXNGYW9GZG9GZ29GaW9GW3BGZ2hvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJDI3MkYnRkVGY2ZtRmFvRmRvRmdvRmlvRltwRmhpbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSgxNDQzNDkxRidGRS1GW282JFEnMTA5NTEyRidGRUZhb0Zkb0Znb0Zpb0ZbcEZlW3BGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEkMjg3RidGRUZpW2xGYW9GZG9GZ29GaW9GW3BGXGpuRmlwRlxxRkVGXlxsLUY1NigtRmhuNihGZVtxRlxfcEZhb0Zkb0Znb0Zpb0ZbcEZgam5GaXBGXHFGRUZlXWxGZl1vRkVGW3UtRjU2P0Zfd0ZdYXBGZV1sRmpjcEZeXGxGXGRwRmVdbEZqZ25GXlxsLUY1NigtRmhuNigtRltvNiRRJjE5Mjg1RidGRUZoZXFGYW9GZG9GZ29GaW9GW3BGYWVuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJzI4NTI1MUYnRkUtRltvNiRRJzI1MDUzNkYnRkVGYW9GZG9GZ29GaW9GW3BGamVuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJDU5NUYnRkVGZV5sRmFvRmRvRmdvRmlvRltwRmBmbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUScxNDIyODlGJ0ZFRmFjc0Zhb0Zkb0Znb0Zpb0ZbcEZkZm5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEnNTk0MTQ5RidGRUZhY3NGYW9GZG9GZ29GaW9GW3BGaGZuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTU3NDBGJ0ZFRmJgc0Zhb0Zkb0Znb0Zpb0ZbcEZnW29GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEnMTkxNTY5RidGRUZlXXNGYW9GZG9GZ29GaW9GW3BGYGhuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJzc1MDM4MkYnRkVGZV1zRmFvRmRvRmdvRmlvRltwRmRobkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSYxNDU2MEYnRkVGYmBzRmFvRmRvRmdvRmlvRltwRltcb0ZpcEZccUZFRmVdbEZpekZFRlt1LUY1NkBGaGpyRl5cbEZqanJGXlxsRlxbc0ZeXGxGXltzRmVdbEZgW3NGXlxsRmJbc0ZeXGwtRjU2KC1GaG42KC1GW282JFEkNjI4RidGRS1GW282JFElMTk3MUYnRkVGYW9GZG9GZ29GaW9GW3BGYWVuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJjQ1MzgzRidGRS1GW282JFEmNDMzNjJGJ0ZFRmFvRmRvRmdvRmlvRltwRmplbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSYxMTI1MkYnRkUtRltvNiRRJjI1NjIzRidGRUZhb0Zkb0Znb0Zpb0ZbcEZkZm5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEnMTE4NjA3RidGRUZhY3NGYW9GZG9GZ29GaW9GW3BGaGZuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJDExMkYnRkVGXmB0RmFvRmRvRmdvRmlvRltwRmBobkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSU5OTg1RidGRS1GW282JFEmMjE2ODFGJ0ZFRmFvRmRvRmdvRmlvRltwRmRobkZpcEZccUZFRl5cbEZbYHNGXlxsRmVgc0ZlXWxGXGFzRkVGW3UtRjU2QUZfd0ZgXW9GZV1sRmlgbkZeXGxGY2ByRmVdbEZlYHJGXlxsRltkb0ZlXWwtRjU2KC1GaG42KC1GW282JFEnMTIyODAxRidGRUZiXnBGYW9GZG9GZ29GaW9GW3BGZ2hvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRKDUzNjg0ODlGJ0ZFRmZfcEZhb0Zkb0Znb0Zpb0ZbcEZlW3BGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmMjU0ODdGJ0ZFRmdlbkZhb0Zkb0Znb0Zpb0ZbcEZcam5GaXBGXHFGRUZeXGxGXHpGXlxsLUY1NihGaWFwRltwRmJqb0ZpcEZccUZFRmVdbC1GNTYoRmBicEZbcEZbXXBGaXBGXHFGRUZeXGwtRjU2KEZkYnBGW3BGYXBGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEkMzIyRidGRUZoXXBGYW9GZG9GZ29GaW9GW3BGXGhvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJDMxMUYnRkVGY2ZtRmFvRmRvRmdvRmlvRltwRmhpbkZpcEZccUZFRl5cbEZjYHBGRUZbdS1GNTZCRmF1Rl5cbC1GNTYoRl5qbUZbcEZkZ25GaXBGXHFGRUZlXWwtRjU2KEZlam1GW3BGaGduRmlwRlxxRkVGXlxsLUY1NihGYGNtRltwRmh4RltwRl9gbkZFRmVdbC1GNTYoRmhmbEZbcEZpam5GaXBGXHFGRUZlXWwtRjU2KEZfZ2xGW3BGYGduRmlwRlxxRkVGZV1sLUY1NihGZmdsRltwRl1hcEZpcEZccUZFRmVdbC1GNTYoRmpgbEZbcEZkZm5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFElNTU0OUYnRkVGYmpsRmFvRmRvRmdvRmlvRltwRmhmbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSQ4MjdGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZnW29GaXBGXHFGRUZeXGwtRjU2KC1GaG42KEZmZXAtRltvNiRRJjEwNDM5RidGRUZhb0Zkb0Znb0Zpb0ZbcEZhZW5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmMTAwMjVGJ0ZFLUZbbzYkUSYyMDg3OEYnRkVGYW9GZG9GZ29GaW9GW3BGamVuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJDM2MEYnRkVGZV5sRmFvRmRvRmdvRmlvRltwRmBmbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSY2MDM4OUYnRkVGXF9yRmFvRmRvRmdvRmlvRltwRmBobkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSkxNzI5NzEzNUYnRkVGW2NyRmFvRmRvRmdvRmlvRltwRmRobkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSYxNzI1NEYnRkVGZV5sRmFvRmRvRmdvRmlvRltwRltcb0ZpcEZccUZFRkVGW3UtRjU2Qi1GNTYmRmd3RltwRmF1RkVGXlxsRmVkcUZlXWxGZ2RxRl5cbEZpZHFGZV1sRltlcUZeXGxGXWVxRl5cbEZfZXFGZV1sLUY1NigtRmhuNigtRltvNiRRJTI2NjBGJ0ZFRlxfckZhb0Zkb0Znb0Zpb0ZbcEZhZW5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEnMTkwNDc1RidGRUZjX3JGYW9GZG9GZ29GaW9GW3BGamVuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJTIzMDBGJ0ZFRmVgbEZhb0Zkb0Znb0Zpb0ZbcEZgZm5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFElMzExNkYnRkVGamJ0RmFvRmRvRmdvRmlvRltwRmRmbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUScxMDU0MzFGJ0ZFRmhgdEZhb0Zkb0Znb0Zpb0ZbcEZoZm5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElNTIzOUYnRkVGYmBzRmFvRmRvRmdvRmlvRltwRmdbb0ZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSYyOTU4NUYnRkVGamJ0RmFvRmRvRmdvRmlvRltwRmBobkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSg4NDQ5MjExRidGRS1GW282JFEnMTczNDQ4RidGRUZhb0Zkb0Znb0Zpb0ZbcEZkaG5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEnMzMwNDM0RidGRUZiYHNGYW9GZG9GZ29GaW9GW3BGW1xvRmlwRlxxRkVGRUZbdS1GNTZCRl92Rl5cbEZqZXRGZV1sRlxmdEZeXGxGXmZ0RmVdbEZgZnRGZV1sRmJmdEZlXWxGZGZ0RmVdbC1GNTYoLUZobjYoLUZbbzYkUSc0MzgwNTVGJ0ZFRmFjc0Zhb0Zkb0Znb0Zpb0ZbcEZhZW5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEoODMwMjc1N0YnRkUtRltvNiRRKDIyNTQ4MjRGJ0ZFRmFvRmRvRmdvRmlvRltwRmplbkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSYxNjgyNUYnRkVGYmBzRmFvRmRvRmdvRmlvRltwRmBmbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUScyODg4MDNGJ0ZFRmFjc0Zhb0Zkb0Znb0Zpb0ZbcEZkZm5GaXBGXHFGRUZeXGxGZl5zRmVdbEZlYHNGZV1sLUY1NigtRmhuNigtRltvNiRRJzM5NTM3MUYnRkVGZV1zRmFvRmRvRmdvRmlvRltwRmBobkZpcEZccUZFRmVdbEZkX3NGXlxsRlxhc0ZFRlt1LUY1NkJGZl1vRmVdbC1GNTYoRl5qbUZbcEZeaW5GaXBGXHFGRUZeXGwtRjU2KEZlam1GW3BGYmluRmlwRlxxRkVGZV1sLUY1NihGYGNtRltwRmZfbkZbcEZoeEZFRmVdbC1GNTYoRmhmbEZbcEZoaG5GaXBGXHFGRUZlXWwtRjU2KEZfZ2xGW3BGalxvRmlwRlxxRkVGZV1sLUY1NihGZmdsRltwRmBdb0ZpcEZccUZFRmVdbC1GNTYoRl1dbUZbcEZiam9GaXBGXHFGRUZeXGwtRjU2KEZkXW1GW3BGW11wRmlwRlxxRkVGZV1sLUY1NihGW15tRltwRmFwRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRIzQyRidGRS1GW282JFEkMTY5RidGRUZhb0Zkb0Znb0Zpb0ZbcEZcaG9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmNDE4NTFGJ0ZFLUZbbzYkUSU0MDU2RidGRUZhb0Zkb0Znb0Zpb0ZbcEZnaG9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEkMzU5RidGRUZpYG1GYW9GZG9GZ29GaW9GW3BGaGluRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRKDE2NTAxMTVGJ0ZFLUZbbzYkUSYzMjQ0OEYnRkVGYW9GZG9GZ29GaW9GW3BGZVtwRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJjI0ODM5RidGRUZbY21GYW9GZG9GZ29GaW9GW3BGXGpuRmlwRlxxRkVGZV1sLUY1NiYtRltvNiRRIzMwRidGRUZbcEZiam5GRUZFRlt1LUY1NkNGX3ctRjU2JkZjeEZbcEZheUZFRmVdbC1GNTYoRmBgbEZbcEZpam5GaXBGXHFGRUZlXWwtRjU2KEZqYGxGW3BGYGduRmlwRlxxRkVGXlxsLUY1NihGYWFsRltwRl1hcEZpcEZccUZFRmVdbC1GNTYoRl1pbUZbcEZkZ25GaXBGXHFGRUZeXGwtRjU2KEZhaW1GW3BGaGduRmlwRlxxRkVGZV1sLUY1NihGaGltRltwRlxobkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSc1NDg5NDVGJ0ZFRmNfckZhb0Zkb0Znb0Zpb0ZbcEZqZW5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmOTQ5OTdGJ0ZFRmNfckZhb0Zkb0Znb0Zpb0ZbcEZoZm5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFElOTI2OEYnRkVGYmBzRmFvRmRvRmdvRmlvRltwRmRobkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSY0NTIzNkYnRkVGXF9yRmFvRmRvRmdvRmlvRltwRmFlbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSUxOTEyRidGRUZlXmxGYW9GZG9GZ29GaW9GW3BGYGZuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJTExNDhGJ0ZFRlxfckZhb0Zkb0Znb0Zpb0ZbcEZkZm5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEkMzI4RidGRUZlXmxGYW9GZG9GZ29GaW9GW3BGZ1tvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJDIyNEYnRkVGYmBzRmFvRmRvRmdvRmlvRltwRmBobkZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSQ4MzJGJ0ZFRmVebEZhb0Zkb0Znb0Zpb0ZbcEZbXG9GaXBGXHFGRUZFRlt1LUY1NkJGaGV1Rl5cbEZqZXVGXlxsRlxmdUZlXWxGXmZ1Rl5cbEZgZnVGZV1sRmJmdUZeXGxGZGZ1RmVdbC1GNTYoLUZobjYoLUZbbzYkUSUzMzE2RidGRUZcX3JGYW9GZG9GZ29GaW9GW3BGYWVuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJjExNjk4RidGRS1GW282JFElODU0MUYnRkVGYW9GZG9GZ29GaW9GW3BGamVuRmlwRlxxRkVGZV1sLUY1NigtRmhuNihGW1t2RmVgbEZhb0Zkb0Znb0Zpb0ZbcEZgZm5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmMTEyMDRGJ0ZFRlxfckZhb0Zkb0Znb0Zpb0ZbcEZkZm5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmMzgyMzdGJ0ZFRmVbdkZhb0Zkb0Znb0Zpb0ZbcEZoZm5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KEZgXHZGZWBsRmFvRmRvRmdvRmlvRltwRmdbb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSU5MTg0RidGRUZcX3JGYW9GZG9GZ29GaW9GW3BGYGhuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJjM0MjQzRidGRUZlW3ZGYW9GZG9GZ29GaW9GW3BGZGhuRmlwRlxxRkVGXlxsLUY1NigtRmhuNihGYl12RmVgbEZhb0Zkb0Znb0Zpb0ZbcEZbXG9GaXBGXHFGRUZFRlt1LUY1NkItRjU2JkZjeEZbcEZmdkZFRl5cbC1GNTYoRmBgbEZbcEZoaG5GaXBGXHFGRUZeXGwtRjU2KEZqYGxGW3BGalxvRmlwRlxxRkVGZV1sLUY1NihGYWFsRltwRmBdb0ZpcEZccUZFRmVdbC1GNTYoRl1pbUZbcEZeaW5GaXBGXHFGRUZeXGwtRjU2KEZhaW1GW3BGYmluRmlwRlxxRkVGZV1sLUY1NihGaGltRltwRl1kb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSU4OTk1RidGRUZoXXBGYW9GZG9GZ29GaW9GW3BGZ2hvRmlwRlxxRkVGZV1sLUY1NigtRmhuNihGYGpzRmJecEZhb0Zkb0Znb0Zpb0ZbcEZlW3BGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEkNjQ0RidGRUZcX3BGYW9GZG9GZ29GaW9GW3BGXGpuRmlwRlxxRkVGXlxsLUY1NihGXmRuRltwRmdpb0ZpcEZccUZFRmVdbC1GNTYoRmVkbkZbcEZiam9GaXBGXHFGRUZeXGwtRjU2KEZpZG5GW3BGYWRvRmlwRlxxRkVGZV1sLUY1NigtRmhuNihGYGJ0RmhdcEZhb0Zkb0Znb0Zpb0ZbcEZcaG9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZmW2xGXF9wRmFvRmRvRmdvRmlvRltwRmhpbkZpcEZccUZFRmVdbC1GNTYmRmlnb0ZbcEZiam5GRUZFRlt1LUY1NkVGX3dGYWBxRmVdbEZjYHFGXlxsRmVgcUZlXWxGYXlGXlxsRmdgcUZeXGxGaWBxRmVdbEZbYXFGZV1sLUY1NigtRmhuNigtRltvNiRRJjQzOTc2RidGRUZlXXNGYW9GZG9GZ29GaW9GW3BGYWVuRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJzU1Mzc2M0YnRkVGYWNzRmFvRmRvRmdvRmlvRltwRmplbkZpcEZccUZFRmVdbEZbYHNGZV1sLUY1NigtRmhuNigtRltvNiRRJTc1NDRGJ0ZFRmVdc0Zhb0Zkb0Znb0Zpb0ZbcEZkZm5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KEZhZ3VGYWNzRmFvRmRvRmdvRmlvRltwRmhmbkZpcEZccUZFRmVdbEZlYHNGXlxsLUY1NigtRmhuNigtRltvNiRRJTE0NzJGJ0ZFRmpidEZhb0Zkb0Znb0Zpb0ZbcEZgaG5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KEZoZ3VGamJ0RmFvRmRvRmdvRmlvRltwRmRobkZpcEZccUZFRl5cbEZcYXNGXlxsRl92RkVGW3UtRjU2RkZlZnFGXlxsRmdmcUZeXGxGaWZxRmVdbEZbZ3FGXlxsRl1ncUZlXWxGX2dxRmVdbC1GNTYoLUZobjYoLUZbbzYkUSUyMDAwRidGRUZiW3JGYW9GZG9GZ29GaW9GW3BGZ2lvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJjUxNjYwRidGRUZiW3JGYW9GZG9GZ29GaW9GW3BGYmpvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJjgyODYwRidGRUZiW3JGYW9GZG9GZ29GaW9GW3BGYWRvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRKDYzMTUxNDBGJ0ZFRl5vRmFvRmRvRmdvRmlvRltwRltdcEZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSg5MDAzNzQ4RidGRUZeb0Zhb0Zkb0Znb0Zpb0ZbcEZhcEZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSgxNTkzNDg4RidGRUZeb0Zhb0Zkb0Znb0Zpb0ZbcEZnZG9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMTc0NEYnRkVGW2lzRmFvRmRvRmdvRmlvRltwRlxob0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSY3MjgyOUYnRkVGW2lzRmFvRmRvRmdvRmlvRltwRmdob0ZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSQ2MDhGJ0ZFRmNmbUZhb0Zkb0Znb0Zpb0ZbcEZoaW5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEoMTUzMzIwM0YnRkVGY2pzRmFvRmRvRmdvRmlvRltwRmVbcEZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSQ4OTNGJ0ZFRmlgbUZhb0Zkb0Znb0Zpb0ZbcEZcam5GaXBGXHFGRUZlXWxGXVt0RkVGW3UtRjU2RkZiXnZGXlxsRmRedkZeXGxGZl52RmVdbEZoXnZGZV1sRmpedkZeXGxGXF92RmVdbEZeX3ZGXlxsLUY1NigtRmhuNigtRltvNiRRJzE1MTUyNkYnRkVGaV1xRmFvRmRvRmdvRmlvRltwRmdpb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSczMzk2MDBGJ0ZFRmJbckZhb0Zkb0Znb0Zpb0ZbcEZiam9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEnODgwMTQ4RidGRUZiW3JGYW9GZG9GZ29GaW9GW3BGYWRvRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRJzE3MDMxNEYnRkVGaV1xRmFvRmRvRmdvRmlvRltwRltdcEZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSc4NzM2NjhGJ0ZFRmldcUZhb0Zkb0Znb0Zpb0ZbcEZhcEZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSgxMTIwMjg4RidGRUZpXXFGYW9GZG9GZ29GaW9GW3BGZ2RvRmlwRlxxRkVGZV1sLUY1NihGXWltRltwRlxob0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSQ2MTNGJ0ZFRmNmbUZhb0Zkb0Znb0Zpb0ZbcEZnaG9GaXBGXHFGRUZlXWwtRjU2KEZoaW1GW3BGaGluRmlwRlxxRkVGXlxsLUY1NigtRmhuNihGYmVtRmdlbkZhb0Zkb0Znb0Zpb0ZbcEZlW3BGaXBGXHFGRUZlXWwtRjU2KEZfZ21GW3BGXGpuRmlwRlxxRkVGRUZbdS1GNTZHRl93RmJpbkZlXWxGZ2NxRl5cbEZpY3FGZV1sRltkcUZeXGxGXWRxRl5cbEZfZHJGZV1sRmZkckZeXGxGXWVyRl5cbEZkZXJGZV1sRjdGXlxsRltmckZlXWxGZ2hzRl5cbEZeaXNGZV1sRmVpc0ZlXWxGXGpzRl5cbEZmanNGZV1sRl1bdEZlXWxGX2RxRkVGW3UtRjU2R0Zfd0ZdZG9GZV1sRl5lcEZlXWxGaGRwRl5cbEZqZHBGZV1sRlxlcEZlXWwtRjU2KC1GaG42KC1GW282JFEmMTk4NTBGJ0ZFRmJbckZhb0Zkb0Znb0Zpb0ZbcEZnaW9GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEnMjU5MzQ5RidGRS1GW282JFEoMTI4OTYxOEYnRkVGYW9GZG9GZ29GaW9GW3BGYmpvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJzI2MzYxMUYnRkVGZl13RmFvRmRvRmdvRmlvRltwRmFkb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSkxMTYxMjE4NUYnRkUtRltvNiRRKTExNjA2NTYyRidGRUZhb0Zkb0Znb0Zpb0ZbcEZbXXBGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEpMzI4OTk5MTlGJ0ZFRmded0Zhb0Zkb0Znb0Zpb0ZbcEZhcEZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSgzMTU3MDM3RidGRUZeb0Zhb0Zkb0Znb0Zpb0ZbcEZnZG9GaXBGXHFGRUZeXGxGZnZGZV1sLUY1NigtRmhuNihGXWNwLUZbbzYkUSQzNTFGJ0ZFRmFvRmRvRmdvRmlvRltwRlxob0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSYxNjQzOUYnRkUtRltvNiRRJTI4MDhGJ0ZFRmFvRmRvRmdvRmlvRltwRmdob0ZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSMxN0YnRkVGZ3dGYW9GZG9GZ29GaW9GW3BGaGluRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJzcxMTMxOUYnRkUtRltvNiRRJjIyNDY0RidGRUZhb0Zkb0Znb0Zpb0ZbcEZlW3BGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEkMTA3RidGRUZjX25GYW9GZG9GZ29GaW9GW3BGXGpuRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRIzY1RidGRUZnd0Zhb0Zkb0Znb0Zpb0ZbcEZgam5GaXBGXHFGRUZFRlt1LUY1NklGX3dGZl1vRl5cbEZjYXVGZV1sRmVhdUZeXGxGZ2F1Rl5cbEZpYXVGXlxsRltidUZeXGxGXWJ1RmVdbC1GNTYoLUZobjYoLUZbbzYkUSQ4NzJGJ0ZFRltpc0Zhb0Zkb0Znb0Zpb0ZbcEZcaG9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmMTcyODVGJ0ZFRltpc0Zhb0Zkb0Znb0Zpb0ZbcEZnaG9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEjMjNGJ0ZFRmNmbUZhb0Zkb0Znb0Zpb0ZbcEZoaW5GaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFEmNDE4MzdGJ0ZFRltpc0Zhb0Zkb0Znb0Zpb0ZbcEZlW3BGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEkMzMxRidGRUZbY21GYW9GZG9GZ29GaW9GW3BGXGpuRmlwRlxxRkVGXlxsLUY1NigtRmhuNihGYGNtRlxfcEZhb0Zkb0Znb0Zpb0ZbcEZgam5GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmMTc5MTBGJ0ZFRmJbckZhb0Zkb0Znb0Zpb0ZbcEZnaW9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEmMjAwNjhGJ0ZFRmJbckZhb0Zkb0Znb0Zpb0ZbcEZiam9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEoMTYwOTkzM0YnRkVGZl13RmFvRmRvRmdvRmlvRltwRmFkb0ZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUSUzOTM0RidGRUZeb0Zhb0Zkb0Znb0Zpb0ZbcEZbXXBGaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEpMTY5NDc5NDFGJ0ZFRmded0Zhb0Zkb0Znb0Zpb0ZbcEZhcEZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSkyMzA0MjcxN0YnRkVGXm9GYW9GZG9GZ29GaW9GW3BGZ2RvRmlwRlxxRkVGRUZbdS1GNTZIRlxpckZeXGxGXmlyRmVdbEZgaXJGXlxsRmJpckZeXGxGZGlyRmVdbEZmaXJGZV1sRmhpckZlXWwtRjU2KC1GaG42KC1GW282JFEmMjcxNDBGJ0ZFRmldcUZhb0Zkb0Znb0Zpb0ZbcEZnaW9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEoNzU2NjM5MUYnRkVGZ153RmFvRmRvRmdvRmlvRltwRmJqb0ZpcEZccUZFRmVdbC1GNTYoLUZobjYoLUZbbzYkUSg5OTkxMDYzRidGRUZnXndGYW9GZG9GZ29GaW9GW3BGYWRvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRKTI4MzI3NTU5RidGRUZnXndGYW9GZG9GZ29GaW9GW3BGW11wRmlwRlxxRkVGXlxsLUY1NigtRmhuNigtRltvNiRRKjExMDc3NDk4OUYnRkVGZ153RmFvRmRvRmdvRmlvRltwRmFwRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRKTQ1NzI2MzQzRidGRUZeb0Zhb0Zkb0Znb0Zpb0ZbcEZnZG9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KEZjeEZpW2xGYW9GZG9GZ29GaW9GW3BGXGhvRmlwRlxxRkVGZV1sLUY1NigtRmhuNigtRltvNiRRJTYzNDlGJ0ZFRltjbUZhb0Zkb0Znb0Zpb0ZbcEZnaG9GaXBGXHFGRUZeXGwtRjU2KC1GaG42KC1GW282JFEjNTlGJ0ZFRmd3RmFvRmRvRmdvRmlvRltwRmhpbkZpcEZccUZFRl5cbC1GNTYoLUZobjYoLUZbbzYkUScyNTI2NjFGJ0ZFLUZbbzYkUSUyNDk2RidGRUZhb0Zkb0Znb0Zpb0ZbcEZlW3BGaXBGXHFGRUZlXWwtRjU2KC1GaG42KC1GW282JFElMTAwMUYnRkVGY3hGYW9GZG9GZ29GaW9GW3BGXGpuRmlwRlxxRkVGXlxsLUY1NiZGZWJ3RltwRmJqbkZFRkVGW3UtRjU2J0Zfdy1GNTYmRmNfbkZbcC1JKG1zdWJzdXBHRiQ2J0ZkdUZoX25GY19uRmVqbkZcdkZFRl5cbC1GNTYmRmNfbkZbcC1GYV14NidGZHVGYWBuRmNfbkZlam5GXHZGRUZFRlt1LUY1NiZGXl14RmVdbEZjXXhGRUZbdS1GNTYpRl93Rl5deEZeXGxGY114RmVdbEZmXW9GRUZbdS1GNTYoRl5deEZlXWxGY114RmVdbEZmXW9GRUZbdS1GNTYpRl93Rl5deEZeXGxGY114Rl5cbEZqeUZFRlt1LUY1NilGX3dGXl14Rl5cbEZjXXhGZV1sRmp5RkVGW3UtRjU2KEZeXXhGZV1sRmNdeEZeXGxGZnZGRUZbdS1GNTYoRl5deEZlXWxGY114RmVdbEZmdkZFRlt1LUY1NitGX3dGXl14Rl5cbEZjXXhGZV1sRmZdb0ZeXGxGXWRxRkVGW3UtRjU2KkZeXXhGZV1sRmNdeEZlXWxGZl1vRmVdbEZdZHFGRUZbdS1GNTYrRl93Rl5deEZeXGxGY114Rl5cbEZqeUZeXGxGZnZGRUZbdS1GNTYqRl5deEZlXWxGY114Rl5cbEZqeUZeXGxGZnZGRUZpcEZccUZFRkUvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRlQ=">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L765" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The Jacobi identity yields linear equations in the cohomology parameters u_i (in the output above, u1=0, 3*u2=0,...). We immediately get that they must vanish, and hence the module g is actually decomposable with respect to h.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L744" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">solve(Jaceq[2]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDIvSSN1MUc2IiIiIS9JI3UyR0YlRiYvSSN1M0dGJUYmL0kjdTRHRiVGJi9JI3U1R0YlRiYvSSN1NkdGJUYmLyZJImFHRiU2IyIjQEYmLyZGMzYjIiNeRiYvJkYzNiMiI2hGJi8mRjM2IyIjJSpGJi8mRjM2IyIkQSJGJi8mRjM2IyIkQiJGJi8mRjM2IyIkRiIqJi1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCYqJClJI19aR0ZRIiIjIiIiRlpGWkZaRlomRjM2IyIkRyJGWi9GZW5GZW4vJkYzNiMiJEsiRiYvJkYzNiMiJEwiRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L743" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L468" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">jacoperator:=(x,y,z)-&gt;evalDG(LieBracket(LieBracket(x,y),z)+LieBracket(LieBracket(z,x),y)+LieBracket(LieBracket(y,z),x)):</Text-field>
</Input>
</Group>
<Group labelreference="L747" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">jacoperator(e5,e9,e10);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYsNi5RIihGJy8lJXNpemVHUSI4RidGLy9GM1EldHJ1ZUYnRjUvRjhGTUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRlAtRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiMkYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZobi1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dGTS9GMFEnaXRhbGljRictRlc2JFEkMTI3RidGL0ZWLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zqb0YvLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZWRlotRltvNidGXW8tRlc2JFEkMTI4RidGL0ZWRmhvRltwRi9GLy1GLDYuUSIpRidGSUYvRkxGNUZORjlGO0Y9Rj9GT0ZRRlotSSptY29tcGxldGVHRiQ2Ky1GXm82JVEjZTZGJ0Zhb0Zjb0ZdcUZdcS1GIzYoRl1xLUYsNi1RIixGJ0YvRjIvRjZGTUY3RjlGO0Y9Rj9GZ24vRkVRLDAuMzMzMzMzM2VtRidGXXEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GIzYqRl1xRmJxRl1xRmJxRmBxRmhxRltyRi8tRiM2LEZdcUZicUZdcUZicUZgcUZicUZdckZocUZbckYvLUYjNi5GXXFGYnFGXXFGYnFGYHFGYnFGXXJGYnFGX3JGaHFGW3JGLy1GIzYwRl1xRmJxRl1xRmJxRmBxRmJxRl1yRmJxRl9yRmJxRmFyRmhxRltyRi8tRiM2MkZdcUZicUZdcUZicUZgcUZicUZdckZicUZfckZicUZhckZicUZjckZocUZbckYvRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJFEjTDFGJDciNyM3JDcjIiInLCYqJiIiIyIiIikmSSJhR0YkNiMiJEYiRjFGMiEiIiomRjFGMikmRjU2IyIkRyJGMUYyRjg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L760" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">This Jacobi identity says that a127=a128=0. The only real solution is the flat case.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L761" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[128,0,128]">Part 1.2: 3D isotropy l_2.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L793" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(Tensor): with(Tools): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group labelreference="L821" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">dimM:=6;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGltTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L890" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We import the representation matrices from the other worksheet. In this case, the cohomology is 10D.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L828" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = (1/7)*u7-(19/7)*u8-(24/7)*u9, (1, 5) = (9/5)*u5-(19/15)*u6-(21/5)*u10, (1, 6) = 0, (1, 7) = 0, (1, 8) = -(55/39)*u2+(4243/1833)*u3, (1, 9) = u4, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = u6, (2, 5) = (24/7)*u7-(15/7)*u8-(9/7)*u9, (2, 6) = 0, (2, 7) = 0, (2, 8) = u1, (2, 9) = -(55/117)*u2-(1/117)*u3, (3, 1) = 0, (3, 2) = 1, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = (389/6050)*u1+(423/6050)*u4, (3, 7) = (8/117)*u2-(19/117)*u3, (3, 8) = -u6-3*u10, (3, 9) = -(3/7)*u7+(15/7)*u8+(9/7)*u9, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 1, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 1, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = -1, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = -1, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0}), Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = u5, (1, 5) = u9, (1, 6) = 0, (1, 7) = 0, (1, 8) = -(423/6050)*u1-(13011/6050)*u4, (1, 9) = -3*u2+(234/47)*u3, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = u7, (2, 5) = u10, (2, 6) = 0, (2, 7) = 0, (2, 8) = u2, (2, 9) = (12729/6050)*u1-(47/6050)*u4, (3, 1) = -1, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = -(8/39)*u2+(1517/1833)*u3, (3, 7) = (3807/6050)*u1+(2149/6050)*u4, (3, 8) = (1/7)*u7-(19/7)*u8-(3/7)*u9, (3, 9) = -(6/5)*u5-(19/15)*u6-(21/5)*u10, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = -3, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 3, (7, 9) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = -3, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 3, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0}), Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = -(423/6050)*u1+(5139/6050)*u4, (1, 5) = (16/13)*u2-(1201/611)*u3, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = -(16/39)*u2-(1/39)*u3, (2, 5) = -(5421/6050)*u1-(47/6050)*u4, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = u8, (3, 5) = (3/5)*u5+(7/15)*u6+(8/5)*u10, (3, 6) = 0, (3, 7) = 0, (3, 8) = u3, (3, 9) = (141/110)*u1+(47/110)*u4, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = -6, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 6, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0})];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L891" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">For some reason Maple has a hard time computing the structure constants from these matrices, so we enter them manually.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L769" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData([[t1,t2]=t3],[t1,t2,t3],h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L808" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L819" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..9)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L816" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">rep:=Representation(h,g,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L826" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">Mrep:=TensorProductOfRepresentations(rep,[seq(dw||i,i=4..9)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L810" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L892" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We find and solve all linear equations for the bracket.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L773" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">L2m:=GenerateForms([seq(dw||i,i=4..9)],2):L2mtg:=GenerateTensors([L2m,[seq(D_w||i,i=1..9)]]):</Text-field>
</Input>
</Group>
<Group labelreference="L795" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">G:=DGinfo(rep, &quot;ObjectAttributes&quot;)[2,1,1]:conbasG:=DGinfo(G, &quot;FrameBaseVectors&quot;):nG:=DGinfo(G, &quot;LieAlgebraDimension&quot;):bracket_elements[0]:=evalDG(add(a[i]*L2mtg[i],i=1..nops(L2mtg))):</Text-field>
</Input>
</Group>
<Group labelreference="L784" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L771" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[1]:=ApplyRepresentation(rep,conbasG[1],bracket_elements[0]):</Text-field>
</Input>
</Group>
<Group labelreference="L772" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[1]:=DGinfo(image_elements[1],&quot;CoefficientSet&quot;)[1..152]:</Text-field>
</Input>
</Group>
<Group labelreference="L768" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[1]:=solve(image_coefficients[1]):</Text-field>
</Input>
</Group>
<Group labelreference="L770" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[1]:=DGsimplify(subs(kernel_equations[1],bracket_elements[0])):</Text-field>
</Input>
</Group>
<Group labelreference="L775" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L800" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[2]:=ApplyRepresentation(rep,conbasG[2],bracket_elements[1]):</Text-field>
</Input>
</Group>
<Group labelreference="L802" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[2]:=DGinfo(image_elements[2],&quot;CoefficientSet&quot;)[1..38]:</Text-field>
</Input>
</Group>
<Group labelreference="L796" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[2]:=solve(image_coefficients[2]):</Text-field>
</Input>
</Group>
<Group labelreference="L797" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[2]:=DGsimplify(subs(kernel_equations[2],bracket_elements[1])):</Text-field>
</Input>
</Group>
<Group labelreference="L792" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L790" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[3]:=ApplyRepresentation(rep,conbasG[3],bracket_elements[2]):</Text-field>
</Input>
</Group>
<Group labelreference="L789" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[3]:=DGinfo(image_elements[3],&quot;CoefficientSet&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L791" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[3]:=solve(image_coefficients[3]):</Text-field>
</Input>
</Group>
<Group labelreference="L807" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L804" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[3]:=ApplyRepresentation(rep,conbasG[1],bracket_elements[2]):</Text-field>
</Input>
</Group>
<Group labelreference="L805" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[3]:=DGinfo(image_elements[3],&quot;CoefficientSet&quot;)[1..4]:</Text-field>
</Input>
</Group>
<Group labelreference="L801" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[3]:=solve(image_coefficients[3]):</Text-field>
</Input>
</Group>
<Group labelreference="L803" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[3]:=DGsimplify(subs(kernel_equations[3],bracket_elements[2])):</Text-field>
</Input>
</Group>
<Group labelreference="L798" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L806" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[4]:=ApplyRepresentation(rep,conbasG[3],bracket_elements[3]):</Text-field>
</Input>
</Group>
<Group labelreference="L809" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[4]:=DGinfo(image_elements[4],&quot;CoefficientSet&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L813" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGinfo(bracket_elements[3],&quot;CoefficientSet&quot;)[1..55];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFkmSSJhRzYiNiMiIiImRiQ2IyIiIyZGJDYjIiIkJkYkNiMiIicmRiQ2IyIiKCZGJDYjIiM1JkYkNiMiIzYmRiQ2IyIjNyZGJDYjIiM+JkYkNiMiIz8mRiQ2IyIjQCZGJDYjIiNHJkYkNiMiI0gmRiQ2IyIjSSZGJDYjIiNMJkYkNiMiI00mRiQ2IyIjUCZGJDYjIiNRJkYkNiMiI1ImRiQ2IyIjVSZGJDYjIiNWJkYkNiMiI1cmRiQ2IyIjWCZGJDYjIiNZJkYkNiMiI1omRiQ2IyIjWyZGJDYjIiNiJkYkNiMiI2MmRiQ2IyIjZCZGJDYjIiNpJkYkNiMiI2omRiQ2IyIjayZGJDYjIiNsJkYkNiMiI20mRiQ2IyIjdCZGJDYjIiN1JkYkNiMiI3YmRiQ2IyIjeSZGJDYjIiN6JkYkNiMiIyEpJkYkNiMiIyIpJkYkNiMiIyUpJkYkNiMiIyQqJkYkNiMiJC0iJkYkNiMiJDQiJkYkNiMiJDUiJkYkNiMiJDYiJkYkNiMiJD0iJkYkNiMiJD4iJkYkNiMiJD8iJkYkNiMiJEYiJkYkNiMiJEciJkYkNiMiJEgiJkYkNiMiJEsiJkYkNiMiJEwi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L893" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The bracket still has 55 free parameters after solving all linear equations.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L782" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket:=bracket_elements[3]:</Text-field>
</Input>
</Group>
<Group labelreference="L787" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L786" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L811" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HTensor:=[seq(convert(MrepMat[i],DGtensor,[[&quot;con_bas&quot;,&quot;cov_bas&quot;],[]]),i=1..nops(MrepMat))];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoSFRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzZqcS1GNjYuUSIoRicvJSVzaXplR1EiOEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZpbi1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYlUSN1N0YnRi9GMi1JI21uR0YkNiRRIjdGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZccC8lKWJldmVsbGVkR0Y9LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRl5vNigtRiM2Ji1GZG82JFEjMTlGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYnEtRiw2JVEjdThGJ0YvRjJGOUZjb0Znb0Zqb0ZdcEZfcEZhcC1GXm82KC1GIzYmLUZkbzYkUSMyNEYnRjlGXnEtRiw2JVEjdTlGJ0YvRjJGOUZjb0Znb0Zqb0ZdcEZfcEY5LUY2Ni5RIilGJ0ZZRjlGZm5GPkZnbkZCRkRGRkZIRmhuRmpuRl5xLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGYXFGY3EtRiw2JVEjdzFGJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmb3RpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GIzYmLUYsNiVRImRGJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGXXQvJSpsaW5lYnJlYWtHUSVhdXRvRictRiw2JVEjdzRGJ0YvRjJGOUZhcEZWLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmRwRmZwLUZebzYoLUYjNiYtRmRvNiRRIjlGJ0Y5Rl5xLUYsNiVRI3U1RidGL0YyRjktRmRvNiRRIjVGJ0Y5RmdvRmpvRl1wRl9wLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZkcEZmcC1GXm82KC1GIzYmRltxRl5xLUYsNiVRI3U2RidGL0YyRjktRmRvNiRRIzE1RidGOUZnb0Zqb0ZdcEZfcEZbdi1GXm82KC1GIzYmLUZkbzYkUSMyMUYnRjlGXnEtRiw2JVEkdTEwRidGL0YyRjlGaHVGZ29Gam9GXXBGX3BGOUZhckZecUZkckZgcy1GIzYmRmVzRmhzLUYsNiVRI3c1RidGL0YyRjlGYXBGVi1GIzYmLUZebzYoLUYjNiYtRmRvNiRRIzU1RidGOUZecS1GLDYlUSN1MkYnRi9GMkY5LUZkbzYkUSMzOUYnRjlGZ29Gam9GXXBGX3BGYXAtRl5vNigtRiM2Ji1GZG82JFElNDI0M0YnRjlGXnEtRiw2JVEjdTNGJ0YvRjJGOS1GZG82JFElMTgzM0YnRjlGZ29Gam9GXXBGX3BGOUZhckZecUZkckZgcy1GIzYmRmVzRmhzLUYsNiVRI3c4RidGL0YyRjlGW3YtRiw2JVEjdTRGJ0YvRjJGXnFGZHJGYHMtRiM2JkZlc0Zocy1GLDYlUSN3OUYnRi9GMkY5Rlt2RmJ2Rl5xLUZlcjYlRmdyLUYsNiVRI3cyRidGL0YyRl1zRmBzRmNzRlt2RlYtRiM2KC1GXm82KC1GIzYmRltyRl5xRmBvRjlGY29GZ29Gam9GXXBGX3BGYXAtRl5vNigtRiM2JkZldkZecUZkcUY5RmNvRmdvRmpvRl1wRl9wRmFwLUZebzYoLUYjNiZGYnVGXnFGXnJGOUZjb0Znb0Zqb0ZdcEZfcEY5RmFyRl5xRmB6RmBzRmJ3Rlt2LUYsNiVRI3UxRidGL0YyRl5xRmB6RmBzRmN5RmFwRlYtRiM2Ji1GXm82KEZbeC1GZG82JFEkMTE3RidGOUZnb0Zqb0ZdcEZfcEZbdi1GXm82KEZdeUZqW2xGZ29Gam9GXXBGX3BGOUZhckZecUZgekZgc0ZbekZbdi1GZXI2JUZnci1GLDYlUSN3M0YnRi9GMkZdc0Zgcy1GIzYmRmVzRmhzRmJ6RjlGW3ZGVi1GIzYmLUZebzYoLUYjNiYtRmRvNiRRJDM4OUYnRjlGXnFGY1tsRjktRmRvNiRRJTYwNTBGJ0Y5RmdvRmpvRl1wRl9wRlt2LUZebzYoLUYjNiYtRmRvNiRRJDQyM0YnRjlGXnFGaHlGOUZfXWxGZ29Gam9GXXBGX3BGOUZhckZecUZfXGxGYHMtRiM2JkZlc0Zocy1GLDYlUSN3NkYnRi9GMkY5Rlt2RlYtRiM2Ji1GXm82KC1GIzYmLUZkbzYkRmVuRjlGXnFGYHhGOUZqW2xGZ29Gam9GXXBGX3BGYXAtRl5vNigtRiM2JkZbcUZecUZdeUY5RmpbbEZnb0Zqb0ZdcEZfcEY5RmFyRl5xRl9cbEZgcy1GIzYmRmVzRmhzLUYsNiVRI3c3RidGL0YyRjlGYXBGVi1GIzYmRmJ2Rlt2LUYjNiYtRmRvNiRRIjNGJ0Y5Rl5xRl93RjlGOUZhckZecUZfXGxGYHNGY3lGYXBGVi1GIzYoLUZebzYoLUYjNiZGY19sRl5xRmBvRjlGY29GZ29Gam9GXXBGX3BGYXBGW1tsRmFwRl9bbEY5RmFyRl5xRl9cbEZgc0ZbekZbdi1GZXI2JUZnckZbXmxGXXNGYHNGY3lGW3YtRmVyNiVGZ3JGXF9sRl1zRmBzRlt6RmFwLUZlcjYlRmdyRmV5Rl1zRmBzRmNzRmFwLUZlcjYlRmdyRl16Rl1zRmBzRmJ3RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZhcS9GTlEsMC4zMzMzMzMzZW1GJy1GIzZeckZldUZecUZkckZgc0Zjc0ZbdkZeckZecUZkckZgc0Zid0ZhcEZWLUYjNiYtRl5vNigtRiM2JkZmXWxGXnFGY1tsRjlGX11sRmdvRmpvRl1wRl9wRlt2LUZebzYoLUYjNiYtRmRvNiRRJjEzMDExRidGOUZecUZoeUY5Rl9dbEZnb0Zqb0ZdcEZfcEY5RmFyRl5xRmRyRmBzRmN5RmFwRlYtRiM2Ji1GIzYmRmNfbEZecUZgeEY5RmFwLUZebzYoLUYjNiYtRmRvNiRRJDIzNEYnRjlGXnFGXXlGOS1GZG82JFEjNDdGJ0Y5RmdvRmpvRl1wRl9wRjlGYXJGXnFGZHJGYHNGW3pGW3ZGYG9GXnFGYHpGYHNGY3NGW3ZGX3dGXnFGYHpGYHNGYndGW3ZGYHhGXnFGYHpGYHNGY3lGW3ZGVi1GIzYmLUZebzYoLUYjNiYtRmRvNiRRJjEyNzI5RidGOUZecUZjW2xGOUZfXWxGZ29Gam9GXXBGX3BGYXAtRl5vNigtRiM2JkZkYmxGXnFGaHlGOUZfXWxGZ29Gam9GXXBGX3BGOUZhckZecUZgekZgc0ZbekZhcEZfXGxGYHMtRiM2JkZlc0Zoc0ZqckY5RmFwRlYtRiM2Ji1GXm82KEZiXmxGY3hGZ29Gam9GXXBGX3BGYXAtRl5vNigtRiM2Ji1GZG82JFElMTUxN0YnRjlGXnFGXXlGOUZgeUZnb0Zqb0ZdcEZfcEY5RmFyRl5xRl9cbEZgc0ZpXWxGW3ZGVi1GIzYmLUZebzYoLUYjNiYtRmRvNiRRJTM4MDdGJ0Y5Rl5xRmNbbEY5Rl9dbEZnb0Zqb0ZdcEZfcEZbdi1GXm82KC1GIzYmLUZkbzYkUSUyMTQ5RidGOUZecUZoeUY5Rl9dbEZnb0Zqb0ZdcEZfcEY5RmFyRl5xRl9cbEZgc0ZqXmxGW3ZGVi1GIzYoRl1vRmFwRmdwRmFwLUZebzYoLUYjNiZGY19sRl5xRl5yRjlGY29GZ29Gam9GXXBGX3BGOUZhckZecUZfXGxGYHNGY3lGYXBGVi1GIzYoLUZebzYoLUYjNiYtRmRvNiRRIjZGJ0Y5Rl5xRmV1RjlGaHVGZ29Gam9GXXBGX3BGW3ZGXnZGW3ZGaHZGOUZhckZecUZfXGxGYHNGW3pGYXBGY19sRl5xRlxgbEZgc0ZbekZbdkZjX2xGXnFGXmBsRmBzRmN5RmFwRmNfbEZecUZgYGxGYHNGYndGW3ZGY19sRl5xRmJgbEZgc0Zjc0Y5RmRgbC1GIzZlb0ZhcEZWLUYjNiZGXmFsRmFwLUZebzYoLUYjNiYtRmRvNiRRJTUxMzlGJ0Y5Rl5xRmh5RjlGX11sRmdvRmpvRl1wRl9wRjlGYXJGXnFGZHJGYHNGY3NGW3ZGVi1GIzYmLUZebzYoLUYjNiYtRmRvNiRRIzE2RidGOUZecUZgeEY5LUZkbzYkUSMxM0YnRjlGZ29Gam9GXXBGX3BGYXAtRl5vNigtRiM2Ji1GZG82JFElMTIwMUYnRjlGXnFGXXlGOS1GZG82JFEkNjExRidGOUZnb0Zqb0ZdcEZfcEY5RmFyRl5xRmRyRmBzRmJ3RmFwRlYtRiM2Ji1GXm82KEZfZ2xGY3hGZ29Gam9GXXBGX3BGW3YtRl5vNihGXXlGY3hGZ29Gam9GXXBGX3BGOUZhckZecUZgekZgc0Zjc0ZhcEZWLUYjNiYtRl5vNigtRiM2Ji1GZG82JFElNTQyMUYnRjlGXnFGY1tsRjlGX11sRmdvRmpvRl1wRl9wRlt2RmBjbEY5RmFyRl5xRmB6RmBzRmJ3Rlt2RmRxRl5xRl9cbEZgc0Zjc0ZbdkZWLUYjNigtRl5vNigtRiM2JkZjX2xGXnFGZXVGOUZodUZnb0Zqb0ZdcEZfcEZbdi1GXm82KC1GIzYmRmNvRl5xRmJ2RjlGZXZGZ29Gam9GXXBGX3BGW3YtRl5vNigtRiM2JkZkXmxGXnFGX3dGOUZodUZnb0Zqb0ZdcEZfcEY5RmFyRl5xRl9cbEZgc0Zid0ZbdkZdeUZecUZfXGxGYHNGY3lGW3ZGVi1GIzYmLUZebzYoLUYjNiYtRmRvNiRRJDE0MUYnRjlGXnFGY1tsRjktRmRvNiRRJDExMEYnRjlGZ29Gam9GXXBGX3BGW3YtRl5vNihGYmNsRmdqbEZnb0Zqb0ZdcEZfcEY5RmFyRl5xRl9cbEZgc0ZbekZhcEZdZmxGXnFGXGBsRmBzRmJ3Rlt2Rl1mbEZecUZeYGxGYHNGY3NGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXFttRl9bbUY5">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnRyUqcHJvdGVjdGVkRzckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyI3MzckNyQiIiIiIiUsKComI0Y0IiIoRjRJI3U3R0YlRjRGNComIyIjPkY5RjRJI3U4R0YlRjQhIiIqJiMiI0NGOUY0SSN1OUdGJUY0Rj83JDckRjQiIiYsKComIyIiKkZGRjRJI3U1R0YlRjRGNComI0Y9IiM6RjRJI3U2R0YlRjRGPyomIyIjQEZGRjRJJHUxMEdGJUY0Rj83JDckRjQiIiksJiomIyIjYiIjUkY0SSN1MkdGJUY0Rj8qJiMiJVZVIiVMPUY0SSN1M0dGJUY0RjQ3JDckRjRGSkkjdTRHRiU3JDckIiIjRjVGTzckNyRGYW9GRiwoKiZGQUY0RjpGNEY0KiYjRk5GOUY0Rj5GNEY/KiYjRkpGOUY0RkNGNEY/NyQ3JEZhb0ZWSSN1MUdGJTckNyRGYW9GSiwmKiYjRloiJDwiRjRGZm5GNEY/KiYjRjRGYnBGNEZbb0Y0Rj83JDckIiIkRmFvRjQ3JDckRmdwIiInLCYqJiMiJCpRIiVdZ0Y0RlxwRjRGNComIyIkQiVGX3FGNEZeb0Y0RjQ3JDckRmdwRjksJiomI0ZWRmJwRjRGZm5GNEY0KiYjRj1GYnBGNEZbb0Y0Rj83JDckRmdwRlYsJkZPRj8qJkZncEY0RlNGNEY/NyQ3JEZncEZKLCgqJiNGZ3BGOUY0RjpGNEY/RmZvRjRGaG9GNDckNyRGanBGVkY0NyQ3JEY5RkpGNDckNyRGVkY1Rj83JDckRkpGRkY/LUYkNiM3JEYoNzM3JEYzRks3JEZFRkM3JEZVLCYqJkZhcUY0RlxwRjRGPyomIyImNkkiRl9xRjRGXm9GNEY/NyRGXW8sJiomRmdwRjRGZm5GNEY/KiYjIiRNIyIjWkY0RltvRjRGNDckRmBvRjo3JEZjb0ZTNyRGW3BGZm43JEZecCwmKiYjIiZIRiJGX3FGNEZccEY0RjQqJiNGXXRGX3FGNEZeb0Y0Rj83JDckRmdwRjRGPzckRmlwLCYqJiNGVkZlbkY0RmZuRjRGPyomIyIlPDpGam5GNEZbb0Y0RjQ3JEZkcSwmKiYjIiUyUUZfcUY0RlxwRjRGNComIyIlXEBGX3FGNEZeb0Y0RjQ3JEZbciwoRjdGNEY7Rj8qJkZickY0RkNGNEY/NyRGX3IsKComI0ZqcEZGRjRGS0Y0Rj9GTEY/RlBGPzckNyRGanBGSiEiJDckNyRGOUZWRmdwNyQ3JEZWRkZGYnY3JDckRkpGNUZncC1GJDYjNyRGKDcsNyRGMywmRmNzRj8qJiMiJVJeRl9xRjRGXm9GNEY0NyRGRSwmKiYjIiM7IiM4RjRGZm5GNEY0KiYjIiUsNyIkNidGNEZbb0Y0Rj83JEZgbywmKiYjRmZ3RmVuRjRGZm5GNEY/KiYjRjRGZW5GNEZbb0Y0Rj83JEZjbywmKiYjIiVAYUZfcUY0RlxwRjRGP0ZmdEY/NyQ3JEZncEY1Rj43JDckRmdwRkYsKComI0ZncEZGRjRGS0Y0RjQqJiNGOUZORjRGT0Y0RjQqJiNGVkZGRjRGU0Y0RjQ3JEZbckZbbzckRl9yLCYqJiMiJFQiIiQ1IkY0RlxwRjRGNComI0ZddEZoeUY0Rl5vRjRGNDckNyRGanBGRiEiJzckNyRGOUY1Rmpw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L794" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">A:=(x,y,z)-&gt;GetComponents(evalDG(ContractIndices(HTensor[x],HTensor[y],[[2,1]])&amp;minus ContractIndices(HTensor[y],HTensor[x],[[2,1]])),HTensor)[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L824" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">B:=(x,y,z)-&gt;GetComponents(convert(evalDG(ContractIndices(HTensor[x],D_w||y,[[2,1]])),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L777" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">C:=(x,y,z)-&gt;GetComponents(convert(ContractIndices(D_w||y,ContractIndices(bracket,D_w||x,[[1,1]]),[[1,1]]),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L815" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CH:=[seq(seq([q||i,q||j]=add(A(i,j,k)*q||k,k=1..nops(MrepMat)),i=j+1..nops(MrepMat)),j=1..nops(MrepMat))];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQ0hGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2KC1GUDYmLUYjNigtRiw2JVEjcTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNxMUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRiw2JVEjcTNGJ0YvRjJGYm9GZW9GOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRmhwRmduRl9vRmJvRmVvRjlGOUZnb0Zqb0ZdcC1JI21uR0YkNiRRIjBGJ0Y5RmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGaHBGZ25GWkZib0Zlb0Y5RjlGZ29Gam9GXXBGYXFGYm9GZW9GOUZib0Zlb0Y5RjlGZ29Gam9GYm9GZW9GOQ==">NyUvNyRJI3EyRzYiSSNxMUdGJiwkSSNxM0dGJiEiIi83JEYpRiciIiEvNyRGKUYlRi0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L774" drawlabel="true">
<Input>
<Text-field prompt="L2 &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L818" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CHM:=[seq(seq([q||i,q||j]=add(B(i,j,k)*q||k,k=1..9),i=1..nops(MrepMat)),j=4..9)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzQvNyRJI3ExRzYiSSNxNEdGJiwoKiYsKComIyIiIiIiKEYtSSN1N0dGJkYtRi0qJiMiIz5GLkYtSSN1OEdGJkYtISIiKiYjIiNDRi5GLUkjdTlHRiZGLUY0Ri1GJUYtRi0qJkkjdTZHRiZGLUkjcTJHRiZGLUYtSSNxOEdGJkY0LzckRjtGJywoKiZGJUYtSSN1NUdGJkYtRi0qJkY7Ri1GL0YtRi0qJiIiJEYtSSNxOUdGJkYtRi0vNyRJI3EzR0YmRicsKiomLCYqJiMiJEIlIiVdZ0YtSSN1MUdGJkYtRjQqJiMiJVJeRk9GLUkjdTRHRiZGLUYtRi1GJUYtRi0qJiwmKiYjIiM7IiNSRi1JI3UyR0YmRi1GNComI0YtRlpGLUkjdTNHRiZGLUY0Ri1GO0YtRi0qJkYzRi1GSEYtRi0qJiIiJ0YtSSNxN0dGJkYtRi0vNyRGJUkjcTVHRiYsKComLCgqJiMiIioiIiZGLUZBRi1GLSomI0YyIiM6Ri1GOkYtRjQqJiMiI0BGZm9GLUkkdTEwR0YmRi1GNEYtRiVGLUYtKiYsKComRjZGLUYvRi1GLSomI0Zpb0YuRi1GM0YtRjQqJiNGZW9GLkYtRjhGLUY0Ri1GO0YtRi1GRUY0LzckRjtGX28sKComRiVGLUY4Ri1GLSomRjtGLUZdcEYtRi0qJkZERi1GPEYtRjQvNyRGSEZfbywqKiYsJiomI0ZZIiM4Ri1GZW5GLUYtKiYjIiUsNyIkNidGLUZobkYtRjRGLUYlRi1GLSomLCYqJiMiJUBhRk9GLUZQRi1GNComIyIjWkZPRi1GVEYtRjRGLUY7Ri1GLSomLCgqJiNGREZmb0YtRkFGLUYtKiYjRi5GaW9GLUY6Ri1GLSomIyIiKUZmb0YtRl1wRi1GLUYtRkhGLUYtKiZGW29GLUkjcTZHRiZGLUY0LzckRiVGaXIqJiwmKiYjIiQqUUZPRi1GUEYtRi0qJkZNRi1GVEYtRi1GLUZIRi0vNyRGO0ZpciomLCYqJiNGZ3JGWkYtRmVuRi1GNComIyIlPDoiJUw9Ri1GaG5GLUYtRi1GSEYtLzckRkhGaXIiIiEvNyRGJUZcbyomLCYqJiNGZ3IiJDwiRi1GZW5GLUYtKiYjRjJGZXRGLUZobkYtRjRGLUZIRi0vNyRGO0ZcbyomLCYqJiMiJTJRRk9GLUZQRi1GLSomIyIlXEBGT0YtRlRGLUYtRi1GSEYtLzckRkhGXG9GXnQvNyRGJUY8LCoqJiwmKiYjIiNiRlpGLUZlbkYtRjQqJiMiJVZVRlt0Ri1GaG5GLUYtRi1GJUYtRi0qJkZQRi1GO0YtRi0qJiwmRjpGNComRkRGLUZdcEYtRjRGLUZIRi1GLUZpckYtLzckRjtGPCwqKiYsJkZMRjQqJiMiJjZJIkZPRi1GVEYtRjRGLUYlRi1GLSomRmVuRi1GO0YtRi0qJiwoRitGLUYwRjQqJiNGREYuRi1GOEYtRjRGLUZIRi1GLSomRkRGLUZcb0YtRi0vNyRGSEY8KiZGaG5GLUZIRi0vNyRGJUZFLCoqJkZURi1GJUYtRi0qJiwmKiYjRlt2RmV0Ri1GZW5GLUY0KiYjRi1GZXRGLUZobkYtRjRGLUY7Ri1GLSomLCgqJkZfd0YtRi9GLUY0RmFwRi1GY3BGLUYtRkhGLUYtRlxvRi0vNyRGO0ZFLCoqJiwmKiZGREYtRmVuRi1GNComIyIkTSNGXnJGLUZobkYtRi1GLUYlRi1GLSomLCYqJiMiJkhGIkZPRi1GUEYtRi1GXHJGNEYtRjtGLUYtKiYsKComI0Zbb0Zmb0YtRkFGLUY0RmdvRjRGam9GNEYtRkhGLUYtKiZGREYtRmlyRi1GNC83JEZIRkUqJiwmKiYjIiRUIiIkNSJGLUZQRi1GLSomI0ZeckZbekYtRlRGLUYtRi1GSEYt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L778" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">CM:=[seq(seq([q||j,q||i]=add(C(i,j,k)*q||k,k=1..9),i=j+1..9),j=4..9)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L814" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">KData:=LieAlgebraData([op(CH),op(CHM),op(CM)],[seq(q||i,i=1..nops(MrepMat)+dimM)]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L894" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These are the most general structure constants for g.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L781" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">DGsetup(KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L783" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">Jaceq:=Query({seq(a[i],i=1..300),seq(u||i,i=1..10)},&quot;Jacobi&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L788" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">Jaceq[2];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L895" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">There are linear equations in u_i coming from the Jacobi identity. The only solution is all u_i=0 which means the decomposable case.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L776" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[128,0,128]">Part 1.3: the 3D algebra L1.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L856" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:with(DifferentialGeometry): with(Tensor): with(Tools): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group labelreference="L880" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">dimM:=6;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGltTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L896" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These representation matrices come from another worksheet. The cohomology is 4D.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L885" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (2, 1) = 0, (2, 2) = -1, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = -2, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = 0, (3, 9) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 1, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 1, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = -1, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = -1, (7, 8) = 0, (7, 9) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0}), Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = -(6/5)*u2+(12/5)*u4, (1, 5) = (6/5)*u1-(12/5)*u3, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (2, 1) = 1, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (2, 7) = 0, (2, 8) = 6*u2, (2, 9) = -6*u1, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = u3, (3, 7) = u4, (3, 8) = 0, (3, 9) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0, (6, 7) = 0, (6, 8) = 1, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 0, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 1, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = -1, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = -1, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0}), Matrix(9, 9, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (1, 7) = 0, (1, 8) = 0, (1, 9) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = u1, (2, 5) = u2, (2, 6) = 0, (2, 7) = 0, (2, 8) = 0, (2, 9) = 0, (3, 1) = 2, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (3, 7) = 0, (3, 8) = -(12/5)*u2-(6/5)*u4, (3, 9) = (12/5)*u1+(6/5)*u3, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (4, 7) = 0, (4, 8) = 0, (4, 9) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (5, 7) = 0, (5, 8) = 0, (5, 9) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = -6, (6, 6) = 0, (6, 7) = 0, (6, 8) = 0, (6, 9) = 0, (7, 1) = 0, (7, 2) = 0, (7, 3) = 0, (7, 4) = 6, (7, 5) = 0, (7, 6) = 0, (7, 7) = 0, (7, 8) = 0, (7, 9) = 0, (8, 1) = 0, (8, 2) = 0, (8, 3) = 0, (8, 4) = 0, (8, 5) = 0, (8, 6) = 0, (8, 7) = 0, (8, 8) = 0, (8, 9) = 0, (9, 1) = 0, (9, 2) = 0, (9, 3) = 0, (9, 4) = 0, (9, 5) = 0, (9, 6) = 0, (9, 7) = 0, (9, 8) = 0, (9, 9) = 0})];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L832" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData(MrepMat,h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L869" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L878" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..9)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L876" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">rep:=Representation(h,g,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L884" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">Mrep:=TensorProductOfRepresentations(rep,[seq(dw||i,i=4..9)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L870" drawlabel="true">
<Input>
<Text-field prompt="G &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L897" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We find and solve all linear equations for the bracket.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L836" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">L2m:=GenerateForms([seq(dw||i,i=4..9)],2):L2mtg:=GenerateTensors([L2m,[seq(D_w||i,i=1..9)]]):</Text-field>
</Input>
</Group>
<Group labelreference="L858" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">G:=DGinfo(rep, &quot;ObjectAttributes&quot;)[2,1,1]:conbasG:=DGinfo(G, &quot;FrameBaseVectors&quot;):nG:=DGinfo(G, &quot;LieAlgebraDimension&quot;):bracket_elements[0]:=evalDG(add(a[i]*L2mtg[i],i=1..nops(L2mtg))):</Text-field>
</Input>
</Group>
<Group labelreference="L846" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L834" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[1]:=ApplyRepresentation(rep,conbasG[1],bracket_elements[1-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L835" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[1]:=DGinfo(image_elements[1],&quot;CoefficientSet&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L831" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[1]:=solve(image_coefficients[1]):</Text-field>
</Input>
</Group>
<Group labelreference="L833" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[1]:=DGsimplify(subs(kernel_equations[1],bracket_elements[1-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L838" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L867" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[2]:=ApplyRepresentation(rep,conbasG[2],bracket_elements[2-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L851" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[2]:=DGinfo(image_elements[2],&quot;CoefficientSet&quot;)[1..40];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PEosJiZJImFHNiI2IyIjSiEiIiZGJTYjIiM8RiksJkYkIiIiRipGLiwmJkYlNiMiI0tGKSZGJTYjIiM9RiksJkYwRi5GM0YuLCYmRiU2IyIjU0YpJkYlNiMiI25GLiwmJkYlNiMiI1RGKSZGJTYjIiNvRi4sJkY7RilGOEYuLCZGQkYpRj9GLiwmJkYlNiMiI3dGKSZGJTYjIiNpRiksJkZIRi5GS0YuLCYmRiU2IyIjeEYpJkYlNiMiI2pGKSwmRlBGLkZTRi4sJiZGJTYjIiMnKkYpRipGLiwmRlhGLkYqRiksJiZGJTYjIiMoKkYpRjNGLiwmRmduRi5GM0YpLCYmRiU2IyIkMCJGKSZGJTYjIiNgRi4sJkZcb0YuRl9vRiksJiZGJTYjIiQxIkYpJkYlNiMiI2FGLiwmRmRvRi5GZ29GKSwmJkYlNiMiJDkiRikmRiU2IyIjRUYuLCZGXHBGLkZfcEYpLCYmRiU2IyIkOiJGKSZGJTYjIiNGRi4sJkZkcEYuRmdwRiksJiZGJTYjIiRCIkYpRktGLiwmRlxxRi5GS0YpLCYmRiU2IyIkQyJGKUZTRi4sJkZhcUYuRlNGKSwoJkYlNiMiJE0iRilGOEYuRl9wRi4sKEZmcUYpRjtGKUZfb0YpLChGZnFGKUZcb0YuRlxwRiksKEZmcUYuRjhGKUZfcEYpLChGZnFGLkY7Ri5GX29GLiwoRmZxRi5GXHBGLkZcb0YpLCgmRiU2IyIkTiJGKUY/Ri5GZ3BGLiwoRl9yRilGQkYpRmdvRiksKEZfckYpRmRvRi5GZHBGKSwoRl9yRi5GP0YpRmdwRiksKEZfckYuRkJGLkZnb0YuLChGX3JGLkZkcEYuRmRvRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L865" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[2]:=solve(image_coefficients[2]):</Text-field>
</Input>
</Group>
<Group labelreference="L868" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[2]:=DGsimplify(subs(kernel_equations[2],bracket_elements[2-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L883" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L848" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[3]:=ApplyRepresentation(rep,conbasG[3],bracket_elements[3-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L847" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[3]:=DGinfo(image_elements[3],&quot;CoefficientSet&quot;)[1..16];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEzaW1hZ2VfY29lZmZpY2llbnRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzZELUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZW8tRiM2Ji1GOzYkUSIyRidGPi1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYHAtRiw2JS1GLzYlUSJhRidGMkY1LUYjNiYtRjs2JFEkMTI3RidGPkZARkNGPkZGRj5GQEZDRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZfcC9GaW5RLDAuMzMzMzMzM2VtRidGZ29GXHEtRiM2J0Zhby1GIzYmLUY7NiRRIjZGJ0Y+RlxwLUYsNiVGZHAtRiM2Ji1GOzYkUSMxMEYnRj5GQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZG9GZm8tRiM2JkZmcUZccC1GLDYlRmRwLUYjNiYtRjs2JFEjNTVGJ0Y+RkBGQ0Y+RkZGPkY+RlxxLUYjNidGYW8tRiM2JkZmcUZccC1GLDYlRmRwLUYjNiYtRjs2JFEjMTdGJ0Y+RkBGQ0Y+RkZGPkZgci1GIzYmRmZxRlxwLUYsNiVGZHAtRiM2Ji1GOzYkUSM2MkYnRj5GQEZDRj5GRkY+Rj5GXHEtRiM2JkZecy1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRmRvRmZvLUYjNiZGZnFGXHAtRiw2JUZkcC1GIzYmLUY7NiRRIzI3RidGPkZARkNGPkZGRj5GPkZccS1GIzYnRmFvLUYjNiZGZnFGXHAtRiw2JUZkcC1GIzYmLUY7NiRRIzE4RidGPkZARkNGPkZGRj5GYHItRiM2JkZmcUZccC1GLDYlRmRwLUYjNiYtRjs2JFEjNjNGJ0Y+RkBGQ0Y+RkZGPkY+RlxxLUYjNidGYW8tRiM2JkZmcUZccC1GLDYlRmRwLUYjNiYtRjs2JFEjMjZGJ0Y+RkBGQ0Y+RkZGPkZidEZgdUY+RlxxLUYjNiZGZHZGYHJGYHVGPkZccS1GIzYmRmR2RmJ0Rml1Rj5GXHEtRiM2J0Zhb0ZldEZgckZec0Y+RlxxLUYjNiZGY3JGYnRGZHFGPkZccS1GIzYnRmFvRmdzRmJ0RmV0Rj5GXHEtRiM2JkZnc0ZidEZec0Y+RlxxLUYjNiZGZ3NGYHJGZXRGPkZccS1GIzYnRmFvRml1RmByRmR2Rj5GXHEtRiM2JkZpdUZidEZgdUY+RkBGQ0Y+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkBGQ0Y+">PDIsJComIiIjIiIiJkkiYUc2IjYjIiRGIkYmISIiLCRGJEYmLCYqJiIiJ0YmJkYoNiMiIzVGJkYsKiZGMEYmJkYoNiMiI2JGJkYsLCYqJkYwRiYmRig2IyIjPEYmRiwqJkYwRiYmRig2IyIjaUYmRiwsJkY5RiYqJkYwRiYmRig2IyIjRkYmRiYsJiomRjBGJiZGKDYjIiM9RiZGLComRjBGJiZGKDYjIiNqRiZGLCwmKiZGMEYmJkYoNiMiI0VGJkYsRkdGJiwmRlBGJkZHRiwsJkZQRiZGS0YmLCZGQkYsRjlGLCwmRjRGJkYvRiYsJkY9RixGQkYmLCZGPUYmRjlGJiwmRj1GJkZCRiwsJkZLRixGUEYsLCZGS0YmRkdGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L850" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[3]:=solve(image_coefficients[3]):</Text-field>
</Input>
</Group>
<Group labelreference="L849" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[3]:=DGsimplify(subs(kernel_equations[3],bracket_elements[3-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L881" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L853" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[4]:=ApplyRepresentation(rep,conbasG[2],bracket_elements[4-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L852" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[4]:=DGinfo(image_elements[4],&quot;CoefficientSet&quot;)[1..2];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEzaW1hZ2VfY29lZmZpY2llbnRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSI0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYjNiYtRiw2JS1GLzYlUSJhRidGMkY1LUYjNiYtRjs2JFEkMTAxRidGPkZARkNGPkZGLUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZfcC1GLDYlRmNvLUYjNiYtRjs2JFEkMTEwRidGPkZARkNGPkZGRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluUSwwLjMzMzMzMzNlbUYnLUYjNiZGYXBGW3BGYW9GPkZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCQsJiZJImFHNiI2IyIkLCIiIiImRiU2IyIkNSIhIiIsJkYqRilGJEYt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L855" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[4]:=solve(image_coefficients[4]):</Text-field>
</Input>
</Group>
<Group labelreference="L854" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[4]:=DGsimplify(subs(kernel_equations[4],bracket_elements[4-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L860" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L842" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[5]:=ApplyRepresentation(rep,conbasG[3],bracket_elements[5-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L840" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[5]:=DGinfo(image_elements[5],&quot;CoefficientSet&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDAsLCooIyIjNyIiJiIiIkkjdTFHNiJGKCZJImFHRio2IyIjaUYoISIiKigjIiInRidGKEkjdTNHRipGKEYrRihGLyooRiVGKEkjdTJHRipGKCZGLDYjIiNqRihGLyooRjFGKEkjdTRHRipGKEY2RihGLyomIiIjRigmRiw2IyIjPkYoRi8sLEYkRi9GMEYvRjRGL0Y5Ri8qJkY8RigmRiw2IyIjWUYoRi8sLEYkRihGMEYoRjRGKEY5RihGO0YoLCxGJEYoRjBGKEY0RihGOUYoRkFGKCwuKiZGMkYoJkYsNiMiIyUpRihGLyooRiVGKEY2RihGKUYoRi8qKEYxRihGNkYoRjNGKEYvKihGJUYoRitGKEY1RihGKCooRjFGKEYrRihGOkYoRigqJkY8RigmRiw2IyIjYkYoRi8sLkZIRi9GTEYoRk1GKEZORi9GT0YvRlBGKCwuRkhGKEZMRi9GTUYvRk5GKEZPRihGUEYvLC5GSEYoRkxGKEZNRihGTkYvRk9GL0ZQRigsKComRilGKEY2RihGLyomRjVGKEYrRihGKComRjJGKCZGLDYjIiMjKkYoRi8sKEZYRihGWUYvRlpGKCwoKiZGKUYoRitGKEYvKiZGNUYoRjZGKEYvKiZGMkYoJkYsNiMiJDUiRihGKCwoRmpuRihGW29GKEZcb0YvLChGWEYvRllGKComRjJGKCZGLDYjIiQ+IkYoRigsKEZYRihGWUYvRmJvRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L859" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">bracket:=bracket_elements[4]:</Text-field>
</Input>
</Group>
<Group labelreference="L862" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGinfo(bracket,&quot;CoefficientSet&quot;)[1..9];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCsmSSJhRzYiNiMiIz4mRiQ2IyIjWSZGJDYjIiNiJkYkNiMiI2kmRiQ2IyIjaiZGJDYjIiMlKSZGJDYjIiMjKiZGJDYjIiQ1IiZGJDYjIiQ+Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L861" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">There are 9 free parameters in this bracket.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L871" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HTensor:=[seq(convert(MrepMat[i],DGtensor,[[&quot;con_bas&quot;,&quot;cov_bas&quot;],[]]),i=1..nops(MrepMat))];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnRyUqcHJvdGVjdGVkRzckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyI3KDckNyQiIiNGNCEiIjckNyQiIiRGOCEiIzckNyQiIiVGPCIiIjckNyQiIiZGQEY9NyQ3JCIiJ0ZDRjU3JDckIiIoRkZGNS1GJDYjNyRGKDctNyQ3JEY9RjwsJiomI0ZDRkBGPUkjdTJHRiVGPUY1KiYjIiM3RkBGPUkjdTRHRiVGPUY9NyQ3JEY9RkAsJiomRk9GPUkjdTFHRiVGPUY9KiZGUkY9SSN1M0dGJUY9RjU3JDckRjRGPUY9NyQ3JEY0IiIpLCQqJkZDRj1GUEY9Rj03JDckRjQiIiosJComRkNGPUZZRj1GNTckNyRGOEZDRmVuNyQ3JEY4RkZGVDckNyRGQ0ZqbkY9NyQ3JEZGRl9vRj03JDckRmpuRjxGNTckNyRGX29GQEY1LUYkNiM3JEYoNyk3JDckRjRGPEZZNyQ3JEY0RkBGUDckNyRGOEY9RjQ3JDckRjhGam4sJiomRlJGPUZQRj1GNSomRk9GPUZURj1GNTckNyRGOEZfbywmKiZGUkY9RllGPUY9KiZGT0Y9RmVuRj1GPTckNyRGQ0ZAISInNyQ3JEZGRjxGQw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L857" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">A:=(x,y,z)-&gt;GetComponents(evalDG(ContractIndices(HTensor[x],HTensor[y],[[2,1]])&amp;minus ContractIndices(HTensor[y],HTensor[x],[[2,1]])),HTensor)[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L882" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">B:=(x,y,z)-&gt;GetComponents(convert(evalDG(ContractIndices(HTensor[x],D_w||y,[[2,1]])),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L841" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">C:=(x,y,z)-&gt;GetComponents(convert(ContractIndices(D_w||y,ContractIndices(bracket,D_w||x,[[1,1]]),[[1,1]]),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L877" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CH:=[seq(seq([q||i,q||j]=add(A(i,j,k)*q||k,k=1..nops(MrepMat)),i=j+1..nops(MrepMat)),j=1..nops(MrepMat))];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQ0hGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2KC1GUDYmLUYjNigtRiw2JVEjcTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNxMUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWkZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoLUYsNiVRI3EzRidGL0YyRmduRl9vRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcb0ZmcEY5RmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGZnBGZ25GWkZib0Zlb0Y5RjlGZ29Gam9GXXAtRlxxNiRRIjBGJ0Y5RmJvRmVvRjlGYm9GZW9GOUY5RmdvRmpvRmJvRmVvRjk=">NyUvNyRJI3EyRzYiSSNxMUdGJkYlLzckSSNxM0dGJkYnLCQqJiIiIyIiIkYqRi5GLi83JEYqRiUiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L837" drawlabel="true">
<Input>
<Text-field prompt="L2 &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L879" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CHM:=[seq(seq([q||i,q||j]=add(B(i,j,k)*q||k,k=1..9),i=1..nops(MrepMat)),j=4..9)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzQvNyRJI3ExRzYiSSNxNEdGJkYnLzckSSNxMkdGJkYnLCYqJiwmKiYjIiInIiImIiIiSSN1MkdGJkYyISIiKiYjIiM3RjFGMkkjdTRHRiZGMkYyRjJGJUYyRjJJI3E4R0YmRjQvNyRJI3EzR0YmRicsJiomRipGMkkjdTFHRiZGMkYyKiZGMEYySSNxN0dGJkYyRjIvNyRGJUkjcTVHRiZGRC83JEYqRkQsJiomLCYqJkYvRjJGP0YyRjIqJkY2RjJJI3UzR0YmRjJGNEYyRiVGMkYySSNxOUdGJkY0LzckRjxGRCwmKiZGKkYyRjNGMkYyKiZGMEYySSNxNkdGJkYyRjQvNyRGJUZTLCRGU0Y0LzckRipGUyomRkxGMkY8RjIvNyRGPEZTIiIhLzckRiVGQSwkRkFGNC83JEYqRkEqJkY4RjJGPEYyLzckRjxGQUZmbi83JEYlRjlGZm4vNyRGKkY5LCYqKEYwRjJGKkYyRjNGMkYyRlNGMi83JEY8RjkqJiwmKiZGNkYyRjNGMkY0KiZGL0YyRjhGMkY0RjJGPEYyLzckRiVGTUZmbi83JEYqRk0sJiooRjBGMkYqRjJGP0YyRjRGQUYyLzckRjxGTSomLCYqJkY2RjJGP0YyRjIqJkYvRjJGTEYyRjJGMkY8RjI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L839" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">CM:=[seq(seq([q||j,q||i]=add(C(i,j,k)*q||k,k=1..9),i=j+1..9),j=4..9)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L875" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">KData:=LieAlgebraData([op(CH),op(CHM),op(CM)],[seq(q||i,i=1..nops(MrepMat)+dimM)]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRRI0wyRiQ3JCIiKj1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3WTckNyUiIiIiIiNGNCEiIjckNyVGMyIiJEY4ISIjNyQ3JUYzIiIlRjxGMzckNyVGNEY8RjMsJiomIyIiJyIiJkYzSSN1MkdGJEYzRjUqJiMiIzdGQ0YzSSN1NEdGJEYzRjM3JDclRjRGPCIiKUY1NyQ3JUY4RjxGNEkjdTFHRiQ3JDclRjhGPCIiKEZCNyQ3JUYzRkNGQ0YzNyQ3JUY0RkNGMywmKiZGQUYzRk5GM0YzKiZGRkYzSSN1M0dGJEYzRjU3JDclRjRGQ0YrRjU3JDclRjhGQ0Y0RkQ3JDclRjhGQ0ZCISInNyQ3JUYzRkJGQkY1NyQ3JUY0RkJGOEZZNyQ3JUYzRlFGUUY1NyQ3JUY0RlFGOEZINyQ3JUY0RktGNCwkKiZGQkYzRkRGM0YzNyQ3JUY0RktGQkYzNyQ3JUY4RktGOCwmKiZGRkYzRkRGM0Y1KiZGQUYzRkhGM0Y1NyQ3JUY0RitGNCwkKiZGQkYzRk5GM0Y1NyQ3JUY0RitGUUYzNyQ3JUY4RitGOCwmKiZGRkYzRk5GM0YzKiZGQUYzRllGM0YzNyQ3JUY8RkJGMyZJImFHRiQ2IyIjYjckNyVGPEZCRksmRlxxNiMiI2k3JDclRjxGQkYrJkZccTYjIiNqNyQ3JUY8RlFGMywkJkZccTYjIiM+RjU3JDclRjxGUUZLRmZxNyQ3JUY8RlFGKywkRmFxRjU3JDclRjxGS0Y8RmNyNyQ3JUY8RktGQywkRmZxRjU3JDclRjxGK0Y8RmhyNyQ3JUY8RitGQ0ZhcTckNyVGQ0ZCRjMsJCZGXHE2IyIjWUY1NyQ3JUZDRkJGS0ZmcTckNyVGQ0ZCRitGY3I3JDclRkNGUUYzLCRGW3FGNTckNyVGQ0ZRRktGY3I3JDclRkNGUUYrRmhyNyQ3JUZDRktGPEZocjckNyVGQ0ZLRkNGYXE3JDclRkNGK0Y8RmFxNyQ3JUZDRitGQ0ZmcTckNyVGQkZRRjgsJCZGXHE2IyIjJSlGNTckNyVGQkZLRjQsJCZGXHE2IyIjIypGNTckNyVGQkZLRkJGYXE3JDclRkJGS0ZRRmZxNyQ3JUZCRitGNCwkJkZccTYjIiQ1IkY1NyQ3JUZCRitGQkZmcTckNyVGQkYrRlFGY3I3JDclRlFGS0Y0Rmh1NyQ3JUZRRktGQkZmcTckNyVGUUZLRlFGY3I3JDclRlFGK0Y0LCQmRlxxNiMiJD4iRjU3JDclRlFGK0ZCRmNyNyQ3JUZRRitGUUZocg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L898" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These are the most general structure constants for g.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L844" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">DGsetup(KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDJHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L845" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">Jaceq:=Query({seq(u||i,i=1..4),seq(a||i,i=1..9)},&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmSmFjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiwtRiw2JUY9Ri9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNmhzLUYsNiVRI3UxRidGL0YyRlMtRiw2JVEjdTJGJ0YvRjJGUy1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNiYtSSNtbkdGJDYkUSMxOUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlMtRmFvNiVGY28tRiM2Ji1GaW82JFEjNDZGJ0Y5RlxwRl9wRjlGYXBGUy1GYW82JUZjby1GIzYmLUZpbzYkUSM5MkYnRjlGXHBGX3BGOUZhcEZTLUZhbzYlRmNvLUYjNiYtRmlvNiRRJDExMEYnRjlGXHBGX3BGOUZhcEZTLUZhbzYlRmNvLUYjNiYtRmlvNiRRJDExOUYnRjlGXHBGX3BGOUZhcEZTLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZyLUYjNiYtRmlvNiRRIjZGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGVy9GTkZYRmpuRjlGXHBGX3BGOUZTLUYjNidGYnJGam5GXHBGX3BGOUZTRmhyRlMtRiM2JkZqckZdc0Zdb0Y5RlMtRiM2J0Zici1GIzYmRmpyRl1zLUYsNiVRI3UzRidGL0YyRjlGXHBGX3BGOUZTLUYjNiZGanJGXXMtRiw2JVEjdTRGJ0YvRjJGOUZTLUYjNidGYnJGYG9GXHBGX3BGOUZTLUYjNidGYnJGZHBGXHBGX3BGOUZTLUYjNidGYnJGYnFGXHBGX3BGOUZTLUYjNidGYnItRiM2KC1JJm1mcmFjR0YkNigtRmlvNiRRIzY3RidGOS1GaW82JFEiNUYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRml1LyUpYmV2ZWxsZWRHRj1GXXMtRiM2JEZqbkY5RlxwRl9wRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlckZnci1GIzYoLUZcdTYoLUZpbzYkUSMzNkYnRjlGYXVGZHVGZ3VGanVGXHZGXXMtRiM2JEZpc0Y5RlxwRl9wRjlGOUZTLUYjNidGYnItRiM2KC1GXHU2KEZqckZhdUZkdUZndUZqdUZcdkZdc0ZedkZccEZfcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZXJGZ3ItRiM2KC1GXHU2KC1GaW82JFEjMTJGJ0Y5RmF1RmR1Rmd1Rmp1Rlx2Rl1zRmp2RlxwRl9wRjlGOUZTLUYjNiYtRiM2KC1GXHU2KC1GaW82JFEjNzJGJ0Y5RmF1RmR1Rmd1Rmp1Rlx2Rl1zRl52RlxwRl9wRjlGYndGY3ZGOUZTLUYjNidGYnItRiM2KEZbdUZdcy1GIzYkRl1vRjlGXHBGX3BGOUZgdi1GIzYoRmV2Rl1zLUYjNiRGXnRGOUZccEZfcEY5RjlGUy1GIzYnRmJyLUYjNihGYHdGXXNGaXhGXHBGX3BGOUZidy1GIzYoRmd3Rl1zRl15RlxwRl9wRjlGOUZTLUYjNiZGYXlGYHZGY3lGOUZTLUYjNiYtRiM2KEZgeEZdc0ZpeEZccEZfcEY5RmJ3Rlt5RjlGUy1GIzYmLUYjNigtRlx1NigtRmlvNiRRIzQyRidGOUZhdUZkdUZndUZqdUZcdkZdc0ZqdkZccEZfcEY5RmB2Rl53RjlGUy1GIzYnRmJyLUYjNihGX3pGXXNGXXlGXHBGX3BGOUZid0ZheUY5RlMtRiM2Ki1GIzYoRmB3Rl1zLUYjNiQtSSVtc3VwR0YkNiVGXW8tRmlvNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGY3BGOUZccEZfcEY5RmB2LUYjNihGZ3dGXXMtRiM2JkZdb0Zdc0ZedEY5RlxwRl9wRjlGYnctRiM2KEZgd0Zdcy1GIzYkLUZfW2w2JUZqbkZhW2xGZFtsRjlGXHBGX3BGOUZgdi1GIzYoRmd3Rl1zLUYjNiZGam5GXXNGaXNGOUZccEZfcEY5RjlGUy1GIzYrRmJyLUYjNiZGXnRGXXMtRmFvNiVGY28tRiM2Ji1GaW82JFEjNjNGJ0Y5RlxwRl9wRjlGYXBGOUZgdi1GIzYmRmlzRl1zLUZhbzYlRmNvLUYjNiYtRmlvNiRRIzYyRidGOUZccEZfcEY5RmFwRjlGYHYtRiM2KEZfekZdcy1GIzYmRmlzRl1zRl1vRjlGXHBGX3BGOUZgdi1GIzYoRmB3Rl1zLUYjNiZGaXNGXXNGXnRGOUZccEZfcEY5RjlGUy1GIzYqRmZcbEZid0ZfXWxGYnctRiM2KEZfekZdcy1GIzYmRl50Rl1zRmpuRjlGXHBGX3BGOUZid0ZcXmxGOUZTLUYjNitGYnItRiM2KEZhW2xGXXNGYV1sRl1zRmBvRjlGYHYtRiM2KEZhW2xGXXNGaFxsRl1zLUZhbzYlRmNvLUYjNiYtRmlvNiRRIzU1RidGOUZccEZfcEY5RmFwRjlGYnctRiM2KEZgd0Zdcy1GIzYmRmJxRl1zRl1vRjlGXHBGX3BGOUZgdi1GIzYoRmd3Rl1zLUYjNiZGYnFGXXNGXnRGOUZccEZfcEY5RjlGUy1GIzYrRmJyLUYjNiZGYV1sRl1zRmBvRjlGYnctRiM2JkZhXWxGXXNGZHBGOUZid0ZjX2xGYHZGZ19sRjlGUy1GIzYrRmJyRl9gbEZid0ZdYGxGYHYtRiM2KEZgd0Zdcy1GIzYmRmlxRl1zRmpuRjlGXHBGX3BGOUZidy1GIzYoRmd3Rl1zLUYjNiZGaXFGXXNGaXNGOUZccEZfcEY5RjlGUy1GIzYrRmJyLUYjNihGYVtsRl1zRmFdbEZdc0ZcX2xGOUZidy1GIzYoRmFbbEZdc0ZoXGxGXXNGZHBGOUZgdi1GIzYoRmB3Rl1zLUYjNiZGYnFGXXNGam5GOUZccEZfcEY5RmJ3LUYjNihGZ3dGXXMtRiM2JkZicUZdc0Zpc0Y5RlxwRl9wRjlGOUZTLUYjNitGYnItRiM2KEZhW2xGXXNGaFxsRl1zRmBvRjlGYndGXWFsRmJ3LUYjNihGYHdGXXMtRiM2JkZpcUZdc0Zdb0Y5RlxwRl9wRjlGYHYtRiM2KEZnd0Zdcy1GIzYmRmlxRl1zRl50RjlGXHBGX3BGOUY5RlMtRiM2Ki1GIzYmRmhcbEZdc0Zgb0Y5RmB2LUYjNiZGaFxsRl1zRmRwRjlGYnctRiM2KEZgd0Zdcy1GIzYmRltxRl1zRl1vRjlGXHBGX3BGOUZgdi1GIzYoRmd3Rl1zLUYjNiZGW3FGXXNGXnRGOUZccEZfcEY5RjlGUy1GIzYqRmlibEZgdkZnYmxGYHZGYWFsRmJ3RmVhbEY5RlMtRiM2KkZqXmxGYnctRiM2KEZhW2xGXXNGYV1sRl1zRmRwRjlGYHYtRiM2KEZgd0Zdcy1GIzYmRltxRl1zRmpuRjlGXHBGX3BGOUZidy1GIzYoRmd3Rl1zLUYjNiZGW3FGXXNGaXNGOUZccEZfcEY5RjlGUy1GIzYrRmJyLUYjNihGZ3dGXXMtRiM2Ji1GYW82JUZjby1GIzYmLUZpbzYkUSM4NEYnRjlGXHBGX3BGOUZhcEZdc0ZqbkY5RlxwRl9wRjlGYHYtRiM2KEZgd0Zdcy1GIzYmRmdkbEZdc0Zpc0Y5RlxwRl9wRjlGYHZGaWBsRmJ3RmlfbEY5RlMtRiM2Ki1GIzYoRmd3Rl1zLUYjNiZGZ2RsRl1zRl1vRjlGXHBGX3BGOUZidy1GIzYoRmB3Rl1zLUYjNiZGZ2RsRl1zRl50RjlGXHBGX3BGOUZgdkZnYWxGYndGYWNsRjlGUy1GIzYsLUYjNiZGanJGXXNGW3FGOUZgdi1GIzYmRmFdbEZdc0Zdb0Y5RmJ3LUYjNiZGaFxsRl1zRmpuRjlGYnctRiM2KEZfekZdc0ZcW2xGXHBGX3BGOUZidy1GIzYoRmB3Rl1zRmhbbEZccEZfcEY5RjlGUy1GIzYtRmJyLUYjNiZGanJGXXNGYnFGOUZidy1GIzYmRl1vRl1zRmhcbEY5RmJ3LUYjNiZGam5GXXNGYV1sRjlGYnctRiM2KEZfekZdcy1GIzYmRl1vRl1zRmpuRjlGXHBGX3BGOUZidy1GIzYoRmB3Rl1zRmRebEZccEZfcEY5RjlGUy1GIzYsRmpmbEZgdkZcZ2xGYHZGXmdsRmB2RmBnbEZgdi1GIzYoRmB3Rl1zRmpdbEZccEZfcEY5RjlGUy1GIzYtRmJyLUYjNiZGanJGXXNGaXFGOUZgdkZgZmxGYndGYmZsRmB2LUYjNihGX3pGXXNGXFxsRlxwRl9wRjlGYHYtRiM2KEZgd0Zdc0ZiXGxGXHBGX3BGOUY5RlMtRiM2LC1GIzYmRmFdbEZdc0ZedEY5RmB2RmdkbEZgdi1GIzYmRmhcbEZdc0Zpc0Y5RmJ3LUYjNihGX3pGXXNGYlxsRlxwRl9wRjlGYnctRiM2KEZgd0Zdcy1GIzYkLUZfW2w2JUZpc0ZhW2xGZFtsRjlGXHBGX3BGOUY5RlMtRiM2LEZkaGxGYHZGZmhsRmJ3RmdkbEZgdi1GIzYoRl96Rl1zRmhbbEZccEZfcEY5RmB2LUYjNihGYHdGXXMtRiM2JC1GX1tsNiVGXnRGYVtsRmRbbEY5RlxwRl9wRjlGOUZTLUYjNi4tRiM2KEZnd0Zdc0ZeZ2xGXHBGX3BGOUZidy1GIzYoRmB3Rl1zRl9dbEZccEZfcEY5RmJ3LUYjNihGZ3dGXXNGXGdsRlxwRl9wRjlGYnctRiM2KEZgd0Zdc0ZmXGxGXHBGX3BGOUZid0ZqXWxGYnctRiM2JkZhW2xGXXNGZHBGOUY5RlMtRiM2LkZcamxGYndGXmpsRmJ3RmBqbEZid0ZiamxGYndGZF5sRmJ3LUYjNiZGYVtsRl1zRmBvRjlGOUZTLUYjNjFGYnJGYG9GYHYtRiM2KEZgd0Zdc0ZeZ2xGXHBGX3BGOUZidy1GIzYoRmd3Rl1zRl9dbEZccEZfcEY5RmB2LUYjNihGYHdGXXNGXGdsRlxwRl9wRjlGYnctRiM2KEZnd0Zdc0ZmXGxGXHBGX3BGOUZgdi1GIzYoRmV2Rl1zRmJnbEZccEZfcEY5RmJ3LUYjNihGYHhGXXNGZF5sRlxwRl9wRjlGOUZTLUYjNjFGYnJGZHBGYHZGXFttRmJ3Rl5bbUZgdkZgW21GYndGYlttRmB2RmRbbUZidy1GIzYoRmB4Rl1zRmpdbEZccEZfcEY5RjlGUy1GIzYxRmJyRlxfbEZgdi1GIzYoRmB3Rl1zRmJmbEZccEZfcEY5RmJ3LUYjNihGZ3dGXXNGZmhsRlxwRl9wRjlGYnctRiM2KEZgd0Zdc0ZgZmxGXHBGX3BGOUZgdi1GIzYoRmd3Rl1zRmRobEZccEZfcEY5RmJ3LUYjNihGZXZGXXNGXFxsRlxwRl9wRjlGYHYtRiM2KEZgeEZdc0ZiXGxGXHBGX3BGOUY5RlMtRiM2MEZcX2xGYndGXlxtRmB2RmBcbUZgdkZiXG1GYndGZFxtRmJ3LUYjNihGZXZGXXNGXFtsRlxwRl9wRjlGYHYtRiM2KEZgeEZdc0ZoW2xGXHBGX3BGOUY5RlMtRiM2MUZici1GIzYoRmd3Rl1zRmJmbEZccEZfcEY5RmB2LUYjNihGYHdGXXNGZmhsRlxwRl9wRjlGYnctRiM2KEZnd0Zdc0ZgZmxGXHBGX3BGOUZidy1GIzYoRmB3Rl1zRmRobEZccEZfcEY5RmJ3RmJcbEZgdi1GIzYmRmFbbEZdc0ZcX2xGOUZidy1GIzYmRmpyRl1zRmdkbEY5RjlGUy1GIzYwRmJdbUZid0ZkXW1GYHZGZl1tRmB2RmhdbUZid0ZoW2xGYndGal1tRmJ3RlxebUY5RlMtRiM2J0Zici1GIzYmRmFbbEZdcy1JKG1zdWJzdXBHRiQ2J0Zjb0ZjXWxGYVtsRmRbbEZhcEY5RmB2LUYjNiZGYVtsRl1zLUZlXm02J0Zjb0ZqXGxGYVtsRmRbbEZhcEY5RjlGUy1GIzYmRmJebUZid0ZnXm1GOUZTLUYjNilGYnJGYl5tRmB2RmdebUZgdkZcX2xGOUZTLUYjNihGYl5tRmJ3RmdebUZgdkZcX2xGOUZTLUYjNilGYnJGYl5tRmB2RmdebUZgdkZbcUY5RlMtRiM2KEZiXm1GYndGZ15tRmJ3RltxRjlGUy1GIzYoRmJebUZid0ZnXm1GYndGaXFGOUZTLUYjNitGYnJGYl5tRmB2RmdebUZgdkZcX2xGYndGXF5tRjlGUy1GIzYqRmJebUZid0ZnXm1GYHZGXF9sRmB2RlxebUY5RlMtRiM2K0Zici1GIzYmRmpuRl1zRmdkbEY5RmJ3LUYjNihGYVtsRl1zRmFdbEZdc0ZicUY5RmB2LUYjNiZGaFxsRl1zRltxRjlGYnctRiM2JkZoXGxGXXNGaXFGOUY5RlMtRiM2K0Zici1GIzYmRl1vRl1zRmdkbEY5RmJ3LUYjNiZGYV1sRl1zRltxRjlGYHYtRiM2JkZhXWxGXXNGaXFGOUZidy1GIzYoRmFbbEZdc0ZoXGxGXXNGYnFGOUY5RlMtRiM2LUZici1GIzYoRmpyRl1zRmpuRl1zRmFdbEY5RmB2LUYjNiZGXW9GXXNGaXNGOUZgdi1GIzYoRmpyRl1zRl1vRl1zRmhcbEY5RmJ3RmRwRmB2RmJxRjlGUy1GIzYtRmJyRmJcbEZidy1GIzYoRmpyRl1zRmpuRl1zRmhcbEY5RmB2LUYjNihGanJGXXNGXW9GXXNGYV1sRjlGYHZGXF9sRmB2RltxRjlGUy1GIzYtRmJyLUYjNiZGam5GXXNGXnRGOUZgdkZhYW1GYHZGZWFtRmJ3RmBvRmB2RmJxRjlGUy1GIzYtRmJyRmlhbUZgdkZoW2xGYndGW2JtRmJ3RlxfbEZgdkZpcUY5RlMtRiM2LC1GIzYoRmpyRl1zRmpuRl1zRmJxRjlGYnctRiM2KEZqckZdc0Zdb0Zdc0ZpcUY5RmB2RmlgbUZid0ZbYW1GYHZGXWFtRjlGUy1GIzYsLUYjNihGanJGXXNGam5GXXNGW3FGOUZidy1GIzYoRmpyRl1zRl1vRl1zRmJxRjlGYHZGX2BtRmJ3RmFgbUZgdkZjYG1GOUZccEZfcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRlMtRmZuNiYtRiM2Ji1GLDYlUSFGJ0YvRjJGXHBGX3BGOUY5L0ZgY21RIltGJy9GY2NtUSJdRidGU0ZlY21GXHBGX3BGOUZccEZfcEY5">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L843" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">It's clear that not only does the Jacobi identities imply that g is decomposable, but moreover the unique solution is flat. Therefore we do not need to consider this case again in the next section.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L887" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" size="14">Section 2: decomposable h-modules g.</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">In this section we solve the Jacobi equations for decomposable h-modules g, and compute the Nijenhuis tensor of J on the resulting homogeneous space.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L873" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[128,0,128]">Part 2.1: 5D isotropy P.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L899" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:with(DifferentialGeometry): with(Tensor): with(Tools): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group labelreference="L900" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">dimM:=6;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGltTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L872" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(6, 6, {(1, 1) = 0, (1, 2) = -1, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 1, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = -1, (3, 5) = 0, (3, 6) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 1, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 2, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = -2, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 1, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 1, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = -1, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = -1, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 1, (3, 6) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 1, (5, 1) = -1, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = -1, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = -3, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 3, (4, 6) = 0, (5, 1) = 0, (5, 2) = -3, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 3, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = -6, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (4, 1) = 6, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0})]:</Text-field>
</Input>
</Group>
<Group labelreference="L1144" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These 6x6 matrices give the h-action on m = g/h. We explicitly build the module g as a direct sum.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L902" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L901" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..11)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L830" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData(MrepMat,h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L903" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">mrep:=Representation(h,m,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L767" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">rho:=Adjoint(h,representationspace=h):</Text-field>
</Input>
</Group>
<Group labelreference="L749" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">rep:=DirectSumOfRepresentations([rho,mrep],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1145" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Now we have the module g. The next step is to compute the space of invariant brackets.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L904" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L750" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">L2m:=GenerateForms([seq(dw||i,i=6..11)],2):L2mtg:=GenerateTensors([L2m,[seq(D_w||i,i=1..11)]]):</Text-field>
</Input>
</Group>
<Group labelreference="L751" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">brackets:=Invariants(rep,L2mtg);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSJnRyUqcHJvdGVjdGVkRzckNyVRKGNvdl9iYXNGJUYuUShjb25fYmFzRiU3Ijc6NyQ3JSIiJyIiKSIjNiEiIjckNyVGNCIiKiIjNUY3NyQ3JUY0RjsiIigiIiI3JDclRjRGNkY0Rj83JDclRj5GNUY7Rjc3JDclRj5GOkY2Rj83JDclRj5GO0Y0Rj83JDclRj5GNkY+Rjc3JDclRjVGNEY2Rj83JDclRjVGPkY7Rj83JDclRjVGO0Y6Rjc3JDclRjVGNkY1Rjc3JDclRjpGNEY7Rj83JDclRjpGPkY2Rjc3JDclRjpGO0Y1Rjc3JDclRjpGNkY6Rj83JDclRjtGNEY+Rjc3JDclRjtGPkY0Rjc3JDclRjtGNUY6Rj83JDclRjtGOkY1Rj83JDclRjZGNEY0Rjc3JDclRjZGPkY+Rj83JDclRjZGNUY1Rj83JDclRjZGOkY6RjctRiQ2IzckRig3OjckNyVGNEY1RjtGNzckNyVGNEY6RjZGPzckNyVGNEY7RjRGPzckNyVGNEY2Rj5GNzckNyVGPkY1RjZGPzckNyVGPkY6RjtGPzckNyVGPkY7Rj5GNzckNyVGPkY2RjRGNzckNyVGNUY0RjtGPzckNyVGNUY+RjZGNzckNyVGNUY7RjVGNzckNyVGNUY2RjpGPzckNyVGOkY0RjZGNzckNyVGOkY+RjtGNzckNyVGOkY7RjpGPzckNyVGOkY2RjVGPzckNyVGO0Y0RjRGNzckNyVGO0Y+Rj5GPzckNyVGO0Y1RjVGPzckNyVGO0Y6RjpGNzckNyVGNkY0Rj5GPzckNyVGNkY+RjRGPzckNyVGNkY1RjpGNzckNyVGNkY6RjVGNw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1146" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">nops(brackets);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1147" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Since the space of invariant brackets is 2D, we know that it is precisely the J-complex span of the h-invariant algebraic Nijenhuis tensor (which takes values in m). Thus if this case satisfies the Jacobi identity, all other isotropies will also have the same solution. Moreover, this tensor is J-antilinear, and so will induce itself as the Nijenhuis tensor of J if it can be realized as a homogeneous space.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L908" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket:=evalDG(add(a||i*brackets[i],i=1..nops(brackets))):</Text-field>
</Input>
</Group>
<Group labelreference="L909" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">repMat:=[seq(ApplyRepresentation(rep,e||i),i=1..5)]:</Text-field>
</Input>
</Group>
<Group labelreference="L905" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L906" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L907" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HTensor:=[seq(convert(repMat[i],DGtensor,[[&quot;con_bas&quot;,&quot;cov_bas&quot;],[]]),i=1..nops(repMat))]:</Text-field>
</Input>
</Group>
<Group labelreference="L946" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">A:=(x,y,z)-&gt;GetComponents(evalDG(ContractIndices(HTensor[x],HTensor[y],[[2,1]])&amp;minus ContractIndices(HTensor[y],HTensor[x],[[2,1]])),HTensor)[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L953" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">B:=(x,y,z)-&gt;GetComponents(convert(evalDG(ContractIndices(HTensor[x],D_w||y,[[2,1]])),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L952" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">C:=(x,y,z)-&gt;GetComponents(convert(ContractIndices( evalDG(D_w||x &amp;t D_w||y), bracket,[[1,1],[2,2]]),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L950" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CH:=[seq(seq([q||i,q||j]=add(A(i,j,k)*q||k,k=1..nops(repMat)),i=j+1..nops(repMat)),j=1..nops(repMat))]:</Text-field>
</Input>
</Group>
<Group labelreference="L949" drawlabel="true">
<Input>
<Text-field prompt="L2 &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L951" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CHM:=[seq(seq([q||i,q||j]=add(B(i,j,k)*q||k,k=1..11),i=1..nops(repMat)),j=6..11)]:</Text-field>
</Input>
</Group>
<Group labelreference="L947" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">CM:=[seq(seq([q||i,q||j]=add(C(i,j,k)*q||k,k=1..11),j=i+1..11),i=5..11)]:</Text-field>
</Input>
</Group>
<Group labelreference="L948" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">KData:=LieAlgebraData([op(CH),op(CHM),op(CM)],[seq(q||i,i=1..nops(repMat)+dimM)]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmS0RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNlotRiM2Ky1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tSSNtbkdGJDYkUSIwRidGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2UzRidGL0YyRjlGZ29GXHAtRiM2JC1GLDYlUSNlNEYnRi9GMkY5RmRwRjktRiM2LkZTRmVuRmpuRl5xRmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXEtRmFwNiRRIjlGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GX3BGaXBGZHBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNUYnRi9GMkY5RmdvRlxwRmBwRmRwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTZGJ0YvRjJGOUZnb0ZccC1GIzYkLUYsNiVRI2U3RidGL0YyRjlGZHBGOS1GIzYsRlNGZW5Gam5GX3NGZ29GXHBGZXFGanJGZHBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlOEYnRi9GMkY5RmdvRlxwLUYjNiQtRiw2JVEjZTlGJ0YvRjJGOUZkcEY5LUYjNixGU0ZlbkZqbkZddEZnb0ZccEZlcUZoc0ZkcEY5LUYjNi5GU0ZlbkZqbi1GIzYkLUYsNiVRJGUxMEYnRi9GMkY5RmdvRlxwRmVxLUZhcDYkUSIyRidGOUZeci1GIzYkLUYsNiVRJGUxMUYnRi9GMkY5RmRwRjktRiM2LUZTRmVuRmpuRl51RmdvRlxwRlt1Rl5yRmZ0RmRwRjktRiM2LEZTRmJvRmpuRmlwRmdvRlxwRmVxRmlwRmRwRjktRiM2LEZTRmJvRmpuRl5xRmdvRlxwRmVxRl5xRmRwRjktRiM2LkZTRmJvRmpuRmNyRmdvRlxwRmVxRlt1Rl5yRmNyRmRwRjktRiM2K0ZTRmJvRmpuRmpyRmdvRlxwRmpyRmRwRjktRiM2K0ZTRmJvRmpuRl9zRmdvRlxwRl9zRmRwRjktRiM2LEZTRmJvRmpuRmhzRmdvRlxwRmVxRmhzRmRwRjktRiM2LEZTRmJvRmpuRl10RmdvRlxwRmVxRl10RmRwRjktRiM2K0ZTRmJvRmpuRmZ0RmdvRlxwRmBwRmRwRjktRiM2K0ZTRmJvRmpuRl51RmdvRlxwRmBwRmRwRjktRiM2K0ZTRmlwRmpuRl5xRmdvRlxwRmNyRmRwRjktRiM2K0ZTRmlwRmpuRmNyRmdvRlxwRmBwRmRwRjktRiM2LEZTRmlwRmpuRmpyRmdvRlxwRmVxRmZ0RmRwRjktRiM2LEZTRmlwRmpuRl9zRmdvRlxwRmVxRl51RmRwRjktRiM2K0ZTRmlwRmpuRmhzRmdvRlxwRmBwRmRwRjktRiM2K0ZTRmlwRmpuRl10RmdvRlxwRmBwRmRwRjktRiM2K0ZTRmlwRmpuRmZ0RmdvRlxwRmhzRmRwRjktRiM2K0ZTRmlwRmpuRl51RmdvRlxwRl10RmRwRjktRiM2K0ZTRl5xRmpuRmNyRmdvRlxwRmBwRmRwRjktRiM2LUZTRl5xRmpuRmpyRmdvRlxwLUZhcDYkUSIzRidGOUZeckZedUZkcEY5LUYjNi5GU0ZecUZqbkZfc0Znb0ZccEZlcUZbeEZeckZmdEZkcEY5LUYjNitGU0ZecUZqbkZoc0Znb0ZccEZgcEZkcEY5LUYjNitGU0ZecUZqbkZddEZnb0ZccEZgcEZkcEY5LUYjNi1GU0ZecUZqbkZmdEZnb0ZccEZbeEZeckZddEZkcEY5LUYjNi5GU0ZecUZqbkZedUZnb0ZccEZlcUZbeEZeckZoc0ZkcEY5LUYjNi1GU0ZjckZqbkZqckZnb0ZccC1GYXA2JFEiNkYnRjlGXnJGXXRGZHBGOS1GIzYuRlNGY3JGam5GX3NGZ29GXHBGZXFGanhGXnJGaHNGZHBGOS1GIzYrRlNGY3JGam5GaHNGZ29GXHBGYHBGZHBGOS1GIzYrRlNGY3JGam5GXXRGZ29GXHBGYHBGZHBGOS1GIzYrRlNGY3JGam5GZnRGZ29GXHBGYHBGZHBGOS1GIzYrRlNGY3JGam5GXnVGZ29GXHBGYHBGZHBGOS1GIzYrRlNGanJGam5GX3NGZ29GXHBGYHBGZHBGOS1GIzYyRlNGanJGam5GaHNGZ29GXHBGZXEtRiw2JVEjYTJGJ0YvRjJGXnJGZnRGZXEtRiw2JVEjYTFGJ0YvRjJGXnJGXnVGZHBGOS1GIzYyRlNGanJGam5GXXRGZ29GXHBGZXFGXnpGXnJGZnQtRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhxRmpxRlt6Rl5yRl51RmRwRjktRiM2MUZTRmpyRmpuRmZ0RmdvRlxwRlt6Rl5yRmpyRmN6Rl56Rl5yRl9zRmRwRjktRiM2MUZTRmpyRmpuRl51RmdvRlxwRl56Rl5yRmpyRmVxRlt6Rl5yRl9zRmRwRjktRiM2MkZTRl9zRmpuRmhzRmdvRlxwRmVxRl56Rl5yRmZ0RmN6Rlt6Rl5yRl51RmRwRjktRiM2MUZTRl9zRmpuRl10RmdvRlxwRlt6Rl5yRmZ0RmN6Rl56Rl5yRl51RmRwRjktRiM2MUZTRl9zRmpuRmZ0RmdvRlxwRl56Rl5yRmpyRmVxRlt6Rl5yRl9zRmRwRjktRiM2MkZTRl9zRmpuRl51RmdvRlxwRmVxRlt6Rl5yRmpyRmVxRl56Rl5yRl9zRmRwRjktRiM2K0ZTRmhzRmpuRl10RmdvRlxwRmBwRmRwRjktRiM2MkZTRmhzRmpuRmZ0RmdvRlxwRmVxRlt6Rl5yRmhzRmVxRl56Rl5yRl10RmRwRjktRiM2MkZTRmhzRmpuRl51RmdvRlxwRmVxRl56Rl5yRmhzRmN6Rlt6Rl5yRl10RmRwRjktRiM2MkZTRl10RmpuRmZ0RmdvRlxwRmVxRl56Rl5yRmhzRmN6Rlt6Rl5yRl10RmRwRjktRiM2MUZTRl10RmpuRl51RmdvRlxwRlt6Rl5yRmhzRmN6Rl56Rl5yRl10RmRwRjktRiM2KkZTRmZ0RmpuRl51RmdvRlxwRmBwRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRRI0wxRiQ3JCIjNj1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3VDckNyUiIiIiIiQiIiVGMzckNyVGM0Y1RjQhIio3JDclIiIjRjRGNCEiIjckNyVGO0Y1RjVGPDckNyVGOyIiJkZBISIjNyQ3JUY0RjVGQUYzNyQ3JUYzIiInIiIoRjM3JDclRjtGR0ZHRjM3JDclRjRGRyIjNUY8NyQ3JUY1RkdGK0Y0NyQ3JUZBRkciIipGRzckNyVGM0ZIRkdGPDckNyVGO0ZIRkhGMzckNyVGNEZIRitGPDckNyVGNUZIRk0hIiQ3JDclRkFGSCIiKSEiJzckNyVGM0ZobkZSRjM3JDclRjtGaG5GaG5GPDckNyVGM0ZSRmhuRjw3JDclRjtGUkZSRjw3JDclRjNGTUYrRkI3JDclRjRGTUZobkYzNyQ3JUY1Rk1GUkY0NyQ3JUYzRitGTUY7NyQ3JUY0RitGUkYzNyQ3JUY1RitGaG5GZW43JDclRkdGaG5GTSwkSSNhMkdGJEY8NyQ3JUZHRmhuRissJEkjYTFHRiRGPDckNyVGR0ZSRk1GZHA3JDclRkdGUkYrRmFwNyQ3JUZHRk1GR0ZhcDckNyVGR0ZNRkhGZXA3JDclRkdGK0ZHRmVwNyQ3JUZHRitGSEZgcDckNyVGSEZobkZNRmRwNyQ3JUZIRmhuRitGYXA3JDclRkhGUkZNRmFwNyQ3JUZIRlJGK0ZlcDckNyVGSEZNRkdGZXA3JDclRkhGTUZIRmBwNyQ3JUZIRitGR0ZgcDckNyVGSEYrRkhGZHA3JDclRmhuRk1GaG5GYHA3JDclRmhuRk1GUkZkcDckNyVGaG5GK0ZobkZkcDckNyVGaG5GK0ZSRmFwNyQ3JUZSRk1GaG5GZHA3JDclRlJGTUZSRmFwNyQ3JUZSRitGaG5GYXA3JDclRlJGK0ZSRmVw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1148" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These are the most general structure constants for g. Now we check the Jacobi identity.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L753" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">DGsetup(KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L754" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">Query({a1,a2},&quot;Jacobi&quot;)[2];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtRiw2Ji1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RlRGP0ZBRkNGRUZHRkkvRk1GSy1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRlovJTFzdXBlcnNjcmlwdHNoaWZ0R0YxRjItRjY2LVEoJm1pbnVzO0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctRiw2JkZaRmduLUZcbzYlLUZfbzYlUSNhMkYnRmJvRmRvRlpGZm9GMkYyRjUtRiw2JkZYLUY2Ni1RIitGJ0YyRjlGVEY/RkFGQ0ZFRkdGVUZXRltwRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCUiIiEsJiomIiIjIiIiKUkjYTFHNiJGJkYnISIiKiZGJkYnKUkjYTJHRipGJkYnRissJkYlRidGLEYn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1149" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">It's clear that all non-flat solutions to the Jacobi equations are non-real.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L755" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[128,0,128]">Part 2.2: 4D isotropy R.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L956" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:with(DifferentialGeometry): with(Tensor): with(Tools): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group labelreference="L955" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">dimM:=6;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGltTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L910" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(6, 6, {(1, 1) = u2, (1, 2) = -u1, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = u1, (2, 2) = u2, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = -u2, (3, 4) = -u1, (3, 5) = 0, (3, 6) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = u1, (4, 4) = -u2, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 2*u1, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = -2*u1, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 1, (3, 6) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 1, (5, 1) = -1, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = -1, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = -3, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 3, (4, 6) = 0, (5, 1) = 0, (5, 2) = -3, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 3, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = -6, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (4, 1) = 6, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0})];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoTXJlcE1hdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1JKG1hY3Rpb25HRiQ2JS1GUDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiw2JVEjdTJGJ0YvRjIvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmNvLyUrZ3JvdXBhbGlnbkdGY28vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGam8tRlxvNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRiw2JVEjdTFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZhb0Zkb0Zmb0Zob0ZbcC1GXG82KC1JI21uR0YkNiRRIjBGJ0Y5RmFvRmRvRmZvRmhvRltwRl9xRl9xRl9xRmFvRmRvRmZvLUZpbjYrLUZcbzYoRmdwRmFvRmRvRmZvRmhvRltwRltvRl9xRl9xRl9xRl9xRmFvRmRvRmZvLUZpbjYrRl9xRl9xLUZcbzYoLUYjNidGYXBGXm9GanBGXXFGOUZhb0Zkb0Zmb0Zob0ZbcEZdcEZfcUZfcUZhb0Zkb0Zmby1GaW42K0ZfcUZfcUZncUZbckZfcUZfcUZhb0Zkb0Zmby1GaW42K0ZfcUZfcUZfcUZfcUZfcS1GXG82KC1GIzYmLUZicTYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5zRmdwRjlGYW9GZG9GZm9GaG9GW3BGYW9GZG9GZm8tRmluNitGX3FGX3FGX3FGX3EtRlxvNigtRiM2J0ZhcEZlckZqcEZdcUY5RmFvRmRvRmZvRmhvRltwRl9xRmFvRmRvRmZvLyUmYWxpZ25HUSVheGlzRicvRmJvUSliYXNlbGluZUYnL0Zlb1EnY2VudGVyRicvRmdvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmN0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl51LyUmZnJhbWVHRl51LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZbdUZqcEZdcUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc0MzQyMTA1NTY2RictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZdcy9GTlEsMC4zMzMzMzMzZW1GJy1GVTYlLUZQNigtRiM2Ji1GZm42Oi1GaW42K0ZfcUZfcUZfcUZfcUZfcUZfcUZhb0Zkb0Zmb0ZeeC1GaW42K0ZfcUZfcUZfcUZfcS1GXG82KC1GYnE2JEZqb0Y5RmFvRmRvRmZvRmhvRltwRl9xRmFvRmRvRmZvLUZpbjYrRl9xRl9xRl9xRl9xRl9xRmJ4RmFvRmRvRmZvLUZpbjYrLUZcbzYoLUYjNiVGYXBGZHhGOUZhb0Zkb0Zmb0Zob0ZbcEZfcUZfcUZfcUZfcUZfcUZhb0Zkb0Zmby1GaW42K0ZfcUZqeEZfcUZfcUZfcUZfcUZhb0Zkb0Zmb0Zmc0Zpcy9GZW9GXnZGXXRGX3RGYXRGZHRGZnRGaXRGXHVGX3VGYXVGY3VGZnVGaHVGanVGXHZGX3ZGanBGXXFGOUY5RmF2RmR2Rmd2RmF2Rmp2L0Zed1E1MTg0NDY3NDQwNzQzNDIxMDU2ODZGJ0Zgdy1GVTYlLUZQNigtRiM2Ji1GZm42OkZeeEZeeC1GaW42K0ZfcUZfcUZfcUZfcUZfcS1GXG82KC1GIzYlRmFwLUZicTYkUSIzRidGOUY5RmFvRmRvRmZvRmhvRltwRmFvRmRvRmZvLUZpbjYrRl9xRl9xRl9xRl9xLUZcbzYoRmF6RmFvRmRvRmZvRmhvRltwRl9xRmFvRmRvRmZvLUZpbjYrRl9xRl16Rl9xRl9xRl9xRl9xRmFvRmRvRmZvLUZpbjYrRmZ6Rl9xRl9xRl9xRl9xRl9xRmFvRmRvRmZvRmZzRmlzRmB5Rl10Rl90RmF0RmR0RmZ0Rml0Rlx1Rl91RmF1RmN1RmZ1Rmh1Rmp1Rlx2Rl92RmpwRl1xRjlGOUZhdkZkdkZndkZhdkZqdi9GXndRNTE4NDQ2NzQ0MDc0MzQyMTA1ODA2RidGYHctRlU2JS1GUDYoLUYjNiYtRmZuNjpGXnhGXngtRmluNitGX3EtRlxvNigtRiM2JUZhcC1GYnE2JFEiNkYnRjlGOUZhb0Zkb0Zmb0Zob0ZbcEZfcUZfcUZfcUZfcUZhb0Zkb0Zmby1GaW42Ky1GXG82KEZcXGxGYW9GZG9GZm9GaG9GW3BGX3FGX3FGX3FGX3FGX3FGYW9GZG9GZm9GXnhGXnhGZnNGaXNGYHlGXXRGX3RGYXRGZHRGZnRGaXRGXHVGX3VGYXVGY3VGZnVGaHVGanVGXHZGX3ZGanBGXXFGOUY5RmF2RmR2Rmd2RmF2Rmp2L0Zed1E1MTg0NDY3NDQwNzQzNDIxMDU5MjZGJ0ZqcEZdcUY5RjlGZHZGZ3ZGanBGXXFGOQ==">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1150" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">R is a one-parameter family of subalgebras of P. We parametrize them in terms of two parameters u1,u2, as this is easier to work with.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L960" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L962" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..10)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L961" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData(MrepMat,h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L957" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">mrep:=Representation(h,m,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L959" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">rho:=Adjoint(h,representationspace=h):</Text-field>
</Input>
</Group>
<Group labelreference="L958" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">rep:=DirectSumOfRepresentations([rho,mrep],g):</Text-field>
</Input>
</Group>
<Group labelreference="L1151" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Since there are parameters in the representation, the full system of equations for the invariant brackets is non-linear. Therefore we only solve those equations that are linear before going to the Jacobi identity.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L963" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L964" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">L2m:=GenerateForms([seq(dw||i,i=5..10)],2):L2mtg:=GenerateTensors([L2m,[seq(D_w||i,i=1..10)]]):</Text-field>
</Input>
</Group>
<Group labelreference="L968" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">G:=DGinfo(rep, &quot;ObjectAttributes&quot;)[2,1,1]:conbasG:=DGinfo(G, &quot;FrameBaseVectors&quot;):nG:=DGinfo(G, &quot;LieAlgebraDimension&quot;):bracket_elements[0]:=evalDG(add(a[i]*L2mtg[i],i=1..nops(L2mtg))):</Text-field>
</Input>
</Group>
<Group labelreference="L966" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L969" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[1]:=ApplyRepresentation(rep,conbasG[2],bracket_elements[1-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L970" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[1]:=DGinfo(image_elements[1],&quot;CoefficientSet&quot;)[1..30];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PEAmSSJhRzYiNiMiIzYmRiQ2IyIjOiZGJDYjIiM7JkYkNiMiI2gmRiQ2IyIjbCZGJDYjIiNtJkYkNiMiIyIqJkYkNiMiIyQqJkYkNiMiIyYqJkYkNiMiIycqJkYkNiMiIyoqJkYkNiMiJCsiJkYkNiMiJCwiJkYkNiMiJC4iJkYkNiMiJDAiJkYkNiMiJDEiJkYkNiMiJDQiJkYkNiMiJDUiJkYkNiMiJDYiJkYkNiMiJDoiJkYkNiMiJDsiJkYkNiMiJEAiJkYkNiMiJEQiJkYkNiMiJEUiJkYkNiMiJEoiJkYkNiMiJEwiJkYkNiMiJE4iJkYkNiMiJE8iJkYkNiMiJFIiJkYkNiMiJFMi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L965" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[1]:=solve(image_coefficients[1]):nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNJ</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L967" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[1]:=DGsimplify(subs(kernel_equations[1],bracket_elements[1-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L911" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L975" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[2]:=ApplyRepresentation(rep,conbasG[2],bracket_elements[2-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L974" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[2]:=DGinfo(image_elements[2],&quot;CoefficientSet&quot;)[1..128];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L972" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[2]:=solve(image_coefficients[2]):nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiMnKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L973" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[2]:=DGsimplify(subs(kernel_equations[2],bracket_elements[2-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L976" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L979" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[3]:=ApplyRepresentation(rep,conbasG[3],bracket_elements[3-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L980" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[3]:=DGinfo(image_elements[3],&quot;CoefficientSet&quot;)[1..2];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEzaW1hZ2VfY29lZmZpY2llbnRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiUtRi82JVEiYUYnRjJGNS1GIzYmLUY7NiRRJDExMkYnRj5GQEZDRj5GRi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5RLDAuMzMzMzMzM2VtRictRiw2JUZhby1GIzYmLUY7NiRRJDEyMkYnRj5GQEZDRj5GRkZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCQmSSJhRzYiNiMiJDciJkYkNiMiJEEi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L978" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[3]:=solve(image_coefficients[3]):nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L977" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[3]:=DGsimplify(subs(kernel_equations[3],bracket_elements[3-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L912" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L984" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[4]:=ApplyRepresentation(rep,conbasG[3],bracket_elements[4-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L982" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[4]:=DGinfo(image_elements[4],&quot;CoefficientSet&quot;)[7..56];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PFQsJiomIiIkIiIiJkkiYUc2IjYjIiM+RiYhIiIqJkYlRiYmRig2IyIkRyJGJkYsLCZGJEYmKiZGJUYmJkYoNiMiI3BGJkYmLCYqJkYlRiYmRig2IyIjP0YmRiYqJkYlRiYmRig2IyIjcUYmRiYsJkY3RiYqJkYlRiYmRig2IyIkRiJGJkYsLCYqJkYlRiYmRig2IyIjSkYmRiwqJkYlRiYmRig2IyIjIilGJkYsLCYmRig2IyIjS0YsKiZGJUYmJkYoNiMiI1ZGJkYsLCZGTkYmRlFGJiwmKiZGJUYmJkYoNiMiI1JGJkYsKiZGJUYmJkYoNiMiI11GJkYmLCZGV0YmRmVuRiwsJiomRiVGJiZGKDYjIiNTRiZGLComRiVGJiZGKDYjIiNcRiZGLCwmJkYoNiMiI1VGLComRiVGJiZGKDYjIiNMRiZGJiwmRmRvRiZGZ29GLCwmRl9vRiZGW29GJiwmRjJGLEYkRiwsJkYyRiZGLUYsLCZGO0YsRjdGLCwmRjtGJkZARiYsJiZGKDYjIiNzRiwqJkYlRiYmRig2IyIjJClGJkYsLCZGYnBGJkZlcEYmLCYqJkYlRiYmRig2IyIjekYmRiwqJkYlRiYmRig2IyIjISpGJkYmLCZGW3FGJkZfcUYsLCYqJkYlRiYmRig2IyIjISlGJkYsKiZGJUYmJkYoNiMiIyopRiZGLCwmRklGJkZFRiYsJiZGKDYjIiMjKUYsKiZGJUYmJkYoNiMiI3RGJkYmLCZGX3JGJkZickYsLCZGaXFGJkZlcUYmLCYqJkYlRiYmRig2IyIkLyJGJkYsJkYoNiMiI19GLCwmRmlyRiZGXXNGJiwmKiZGJUYmJkYoNiMiJDkiRiZGLCZGKDYjIiM3RiYsJkZic0YmRmZzRiwsJiomRiVGJiZGKDYjIiRDIkYmRiwmRig2IyIjaUYsLCZGW3RGJkZfdEYmLCZGQEYsRjtGLCwmRkBGJkY3RiwsJkYtRiZGJEYmLCZGLUYmRjJGLCwmKiZGJUYmJkYoNiMiJE0iRiZGLCZGKDYjIiNBRiYsJkZodEYmRlx1RiwsKComRiVGJiZGKDYjIiNNRiZGLComRiVGJiZGKDYjIiMlKUYmRiwmRig2IyIiI0YmLChGZXVGJkZhdUYmRml1RiwsKCZGKDYjIiRVIkYsRmlyRixGaHRGLCwoRl52RiZGaHRGJkZpckYmLCoqJkYlRiYmRig2IyIjUEYmRiwqJkYlRiYmRig2IyIjKClGJkYsKiZGJUYmJkYoNiMiI3lGJkYmKiZGJUYmJkYoNiMiI1tGJkYsLCoqJkYlRiYmRig2IyIjUUYmRiwqJkYlRiYmRig2IyIjKSlGJkYsKiZGJUYmJkYoNiMiI3hGJkYsKiZGJUYmJkYoNiMiI1pGJkYmLCpGV0YsRmlxRixGZW5GJkZlcUYsLCpGW29GLEZfcUYsRl9vRixGW3FGJiwqRmd2RiZGY3ZGJkZfd0YmRlt3RiwsKkZod0YmRmR3RiZGYHhGLEZceEYmLCpGaXFGJkZXRiZGZXFGJkZlbkYsLCpGX3FGJkZbb0YmRltxRixGX29GJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L985" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[4]:=solve(image_coefficients[4]):nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNX</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L983" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[4]:=DGsimplify(subs(kernel_equations[4],bracket_elements[4-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L914" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L989" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[5]:=ApplyRepresentation(rep,conbasG[4],bracket_elements[5-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L987" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[5]:={op(DGinfo(image_elements[5],&quot;CoefficientSet&quot;)[5..8]),op(DGinfo(image_elements[5],&quot;CoefficientSet&quot;)[1..2])};</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEzaW1hZ2VfY29lZmZpY2llbnRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSI1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZW8tRiM2Ji1GOzYkUSI2RidGPi1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYHAtRiw2JS1GLzYlUSJhRidGMkY1LUYjNiYtRjs2JFEjOTRGJ0Y+RkBGQ0Y+RkZGPkZARkNGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRl9wL0ZpblEsMC4zMzMzMzMzZW1GJ0Znb0ZccS1GIzYnRmFvLUYjNiZGaW9GXHAtRiw2JUZkcC1GIzYmLUY7NiRRIzEyRidGPkZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZkb0Zmby1GIzYmLUY7NiRRIzE4RidGPkZccC1GLDYlRmRwLUYjNiYtRjs2JFEkMTI0RidGPkZARkNGPkZGRj5GPkZccS1GIzYnRmFvLUYjNiZGaW9GXHAtRiw2JUZkcC1GIzYmLUY7NiRRJDEwNEYnRj5GQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZG9GZm8tRiM2JkZpb0ZccC1GLDYlRmRwLUYjNiYtRjs2JFEkMTM0RidGPkZARkNGPkZGRj5GPkZccS1GIzYnRmFvRmByRl1yRmRxRj5GXHEtRiM2JkZqc0ZdckZec0Y+RkBGQ0Y+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkBGQ0Y+">PCgsJComIiInIiIiJkkiYUc2IjYjIiMlKkYmISIiLCRGJEYmLCYqJkYlRiYmRig2IyIjN0YmRiwqJiIjPUYmJkYoNiMiJEMiRiZGJiwmKiZGJUYmJkYoNiMiJC8iRiZGLComRiVGJiZGKDYjIiRNIkYmRiwsJkYzRixGL0YmLCZGPUYmRjlGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L988" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">kernel_equations[5]:=solve(image_coefficients[5]):nops(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L990" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket_elements[5]:=DGsimplify(subs(kernel_equations[5],bracket_elements[5-1])):</Text-field>
</Input>
</Group>
<Group labelreference="L915" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L993" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_elements[6]:=ApplyRepresentation(rep,conbasG[4],bracket_elements[6-1]):</Text-field>
</Input>
</Group>
<Group labelreference="L995" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">image_coefficients[6]:=DGinfo(image_elements[6],&quot;CoefficientSet&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEzaW1hZ2VfY29lZmZpY2llbnRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSI2RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZW8tRiM2KC1GOzYkUSIyRidGPi1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYHAtRi82JVEjdTJGJ0YyRjVGXHAtRiw2JS1GLzYlUSJhRidGMkY1LUYjNiYtRjs2JFEkMTQxRidGPkZARkNGPkZGRj5GQEZDRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZfcC9GaW5RLDAuMzMzMzMzM2VtRidGZ29GX3EtRiM2J0Zhby1GIzYoRmlvRlxwRmJwRlxwLUYsNiVGZ3AtRiM2Ji1GOzYkUSMzMUYnRj5GQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZG9GZm8tRiM2JkY6RlxwLUYsNiVGZ3AtRiM2Ji1GOzYkUSQxMjRGJ0Y+RkBGQ0Y+RkZGPkY+Rl9xLUYjNiZGZ3EtRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZkb0Zmb0ZjckY+Rl9xLUYjNidGYW8tRiM2KEZpb0ZccEZicEZccC1GLDYlRmdwLUYjNiYtRjs2JFEjNzFGJ0Y+RkBGQ0Y+RkZGPkZgci1GIzYmRjpGXHAtRiw2JUZncC1GIzYmLUY7NiRRJDEzNEYnRj5GQEZDRj5GRkY+Rj5GX3EtRiM2JkZjc0Zec0ZcdEY+Rl9xLUYjNilGYW8tRiM2KEZpb0ZccEZicEZccC1GLDYlRmdwLUYjNiYtRjs2JFEiMUYnRj5GQEZDRj5GRkY+Rl5zLUYjNiZGaW9GXHAtRiw2JUZncC1GIzYmLUY7NiRRIzQyRidGPkZARkNGPkZGRj5GXnMtRiM2JkY6RlxwLUYsNiVGZ3AtRiM2Ji1GOzYkUSM4M0YnRj5GQEZDRj5GRkY+Rj5GX3EtRiM2KEZpdEZgckZidUZgckZbdkY+RkBGQ0Y+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkBGQ0Y+">PCosJCooIiIjIiIiSSN1Mkc2IkYmJkkiYUdGKDYjIiRUIkYmISIiLCRGJEYmLCYqKEYlRiZGJ0YmJkYqNiMiI0pGJkYtKiYiIidGJiZGKjYjIiRDIkYmRiYsJkYwRiZGNEYtLCYqKEYlRiZGJ0YmJkYqNiMiI3JGJkYtKiZGNUYmJkYqNiMiJE0iRiZGJiwmRjtGJkY/Ri0sKCooRiVGJkYnRiYmRio2I0YmRiZGLSomRiVGJiZGKjYjIiNVRiZGLSomRjVGJiZGKjYjIiMkKUYmRi0sKEZFRiZGSEYmRkxGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L916" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We check all further equations for invariant brackets, and note that they are non-linear. Thus the 5th solution set goes into Jacobi.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L918" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket:=bracket_elements[5]:</Text-field>
</Input>
</Group>
<Group labelreference="L919" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGinfo(bracket,&quot;CoefficientSet&quot;)[1..32];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PEImSSJhRzYiNiMiIiImRiQ2IyIiIyZGJDYjIiIlJkYkNiMiIigmRiQ2IyIiKSZGJDYjIiNKJkYkNiMiI00mRiQ2IyIjUCZGJDYjIiNRJkYkNiMiI1ImRiQ2IyIjVSZGJDYjIiNWJkYkNiMiI1cmRiQ2IyIjWiZGJDYjIiNbJkYkNiMiI1wmRiQ2IyIjcCZGJDYjIiNyJkYkNiMiI3UmRiQ2IyIjIykmRiQ2IyIjJCkmRiQ2IyIjKCkmRiQ2IyIjKSkmRiQ2IyIjKikmRiQ2IyIjISomRiQ2IyIkQyImRiQ2IyIkRiImRiQ2IyIkTSImRiQ2IyIkVCImRiQ2IyIkVyImRiQ2IyIkWiImRiQ2IyIkWyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L920" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">There are still 32 parameters.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1005" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">repMat:=[seq(ApplyRepresentation(rep,e||i),i=1..4)]:</Text-field>
</Input>
</Group>
<Group labelreference="L1007" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L998" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HTensor:=[seq(convert(repMat[i],DGtensor,[[&quot;con_bas&quot;,&quot;cov_bas&quot;],[]]),i=1..nops(repMat))]:</Text-field>
</Input>
</Group>
<Group labelreference="L996" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">A:=(x,y,z)-&gt;GetComponents(evalDG(ContractIndices(HTensor[x],HTensor[y],[[2,1]])&amp;minus ContractIndices(HTensor[y],HTensor[x],[[2,1]])),HTensor)[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1004" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">B:=(x,y,z)-&gt;GetComponents(convert(evalDG(ContractIndices(HTensor[x],D_w||y,[[2,1]])),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1003" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">C:=(x,y,z)-&gt;GetComponents(convert(ContractIndices( evalDG(D_w||x &amp;t D_w||y), bracket,[[1,1],[2,2]]),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1001" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CH:=[seq(seq([q||i,q||j]=add(A(i,j,k)*q||k,k=1..nops(MrepMat)),i=j+1..nops(MrepMat)),j=1..nops(MrepMat))]:</Text-field>
</Input>
</Group>
<Group labelreference="L1000" drawlabel="true">
<Input>
<Text-field prompt="L2 &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1002" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CHM:=[seq(seq([q||i,q||j]=add(B(i,j,k)*q||k,k=1..10),i=1..nops(MrepMat)),j=5..10)]:</Text-field>
</Input>
</Group>
<Group labelreference="L997" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">CM:=[seq(seq([q||i,q||j]=add(C(i,j,k)*q||k,k=1..10),j=i+1..10),i=5..10)]:</Text-field>
</Input>
</Group>
<Group labelreference="L999" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">KData:=LieAlgebraData([op(CH),op(CHM),op(CM)],[seq(q||i,i=1..nops(MrepMat)+dimM)]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1153" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These are the most general structure constants for g.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1008" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGsetup(KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L921" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">jaceq:=Query({u1,u2,seq(a[i],i=1..300)},&quot;Jacobi&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L1155" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We may assume either u1=1 or u2=1.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L922" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">use RealDomain in jacsol1:=solve(subs({u1=1},jaceq[2])); end;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PEMvSSN1Mkc2IiIiIS8mSSJhR0YlNiMiIiJGJi8mRik2IyIiI0YmLyZGKTYjIiIlRjEvJkYpNiMiIihGJi8mRik2IyIiKUYmLyZGKTYjIiNKRiYvJkYpNiMiI01GJi8mRik2IyIjUEZFLyZGKTYjIiNRJkYpNiMiI1ovJkYpNiMiI1JGJi8mRik2IyIjVUYmLyZGKTYjIiNWRiYvJkYpNiMiI1dGJi9GTEZMLyZGKTYjIiNbLCRGRSEiIi8mRik2IyIjXEYmLyZGKTYjIiNwRiYvJkYpNiMiI3JGJi8mRik2IyIjdUYmLyZGKTYjIiMjKUYmLyZGKTYjIiMkKUYmLyZGKTYjIiMoKUZeby8mRik2IyIjKSksJEZMRl9vLyZGKTYjIiMqKUYmLyZGKTYjIiMhKkYmLyZGKTYjIiRDIkYmLyZGKTYjIiRGIkYmLyZGKTYjIiRNIkYmLyZGKTYjIiRUIkYmLyZGKTYjIiRXIkYmLyZGKTYjIiRaIkYmLyZGKTYjIiRbIkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1009" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">use RealDomain in jacsol2:=solve(subs({u2=1},jaceq[2])); end;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoamFjc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYlUSFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZURldGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoamFjc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYlUSFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZURldGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L923" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">KData2:=subs({u1=1,op(jacsol1)},KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L924" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGsetup(KData2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L925" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1165" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We compute the Nijenhuis tensor by the Frolicher-Nijenhuis tensor bracket.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1163" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">Jtensor:=evalDG(e5 &amp;t theta6 - e6 &amp;t theta5 + e7 &amp;t theta8 - e8 &amp;t theta7 + e9 &amp;t theta10 -e10 &amp;t theta9);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoSnRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GLDYlUSNlNUYnRi9GMi1GNjYtUSkmb3RpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZYLUYsNiVRKCYjOTUyOzZGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbby1GLDYlUSNlNkYnRi9GMkZULUYsNiVRKCYjOTUyOzVGJ0YvRjItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUYsNiVRI2U3RidGL0YyRlQtRiw2JVEoJiM5NTI7OEYnRi9GMkZnbi1GLDYlUSNlOEYnRi9GMkZULUYsNiVRKCYjOTUyOzdGJ0YvRjJGY28tRiw2JVEjZTlGJ0YvRjJGVC1GLDYlUSkmIzk1MjsxMEYnRi9GMkZnbi1GLDYlUSRlMTBGJ0YvRjJGVC1GLDYlUSgmIzk1Mjs5RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJFEjTDFGJDckNyRRKGNvbl9iYXNGJFEoY292X2Jhc0YkNyI3KDckNyQiIiYiIiciIiI3JDckRjNGMiEiIjckNyQiIigiIilGNDckNyRGO0Y6Rjc3JDckIiIqIiM1RjQ3JDckRkFGQEY3</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1162" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">Pm:=evalDG(add(e||i &amp;t theta||i,i=5..10));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUG1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjotRiw2JVEjZTVGJ0YvRjItRjY2LVEpJm90aW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GLDYlUSgmIzk1Mjs1RidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbby1GLDYlUSNlNkYnRi9GMkZULUYsNiVRKCYjOTUyOzZGJ0YvRjJGZ24tRiw2JVEjZTdGJ0YvRjJGVC1GLDYlUSgmIzk1Mjs3RidGL0YyRmduLUYsNiVRI2U4RidGL0YyRlQtRiw2JVEoJiM5NTI7OEYnRi9GMkZnbi1GLDYlUSNlOUYnRi9GMkZULUYsNiVRKCYjOTUyOzlGJ0YvRjJGZ24tRiw2JVEkZTEwRidGL0YyRlQtRiw2JVEpJiM5NTI7MTBGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJFEjTDFGJDckNyRRKGNvbl9iYXNGJFEoY292X2Jhc0YkNyI3KDckNyQiIiZGMiIiIjckNyQiIidGNkYzNyQ3JCIiKEY5RjM3JDckIiIpRjxGMzckNyQiIipGP0YzNyQ3JCIjNUZCRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L926" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">NJ:=TensorBrackets(Jtensor,Jtensor,&quot;Frolicher-Nijenhuis&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L928" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">DGImageSpace(x-&gt;ContractIndices(evalDG(Pm &amp;t x),NJ,[[2,1],[3,2],[4,3]]),GenerateTensors([[e5,e6,e7,e8,e9,e10],[e5,e6,e7,e8,e9,e10]]));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNistSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtRiw2Ji1JI21uR0YkNiRRIjhGJ0Y0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGVS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRk42JFEjMzdGJ0Y0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNEZRLUZlbjYlUSNlN0YnRmhuRltvRjAtRiw2JkZNRlEtRlg2JUZaLUZONiRRIzQ3RidGNEZgb0Y0RlEtRmVuNiVRI2U4RidGaG5GW29GNC1GMTYtUSIsRidGNEY3L0Y7RmpuRjxGPkZARkJGREZUL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNitGMEZmb0ZRRmNvLUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRklGS0ZRRl1wRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIigsJComIiIpIiIiJkkiYUdGJTYjIiNQRjYhIiI3JDcjRjUsJComRjVGNiZGODYjIiNaRjZGOy1GJDYjNyRGKDckNyRGMUY+NyRGPSwkRjRGNg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1164" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">It's clear that the Nijenhuis tensor is degenerate, as its image is at most 2D.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1088" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[128,0,128]">Part 2.3: 3D isotropy L2</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1015" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:with(DifferentialGeometry): with(Tensor): with(Tools): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group labelreference="L1017" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">dimM:=6;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGltTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1021" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(6, 6, {(1, 1) = 0, (1, 2) = -1, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 1, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = -1, (3, 5) = 0, (3, 6) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 1, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 2, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = -2, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 1, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 1, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = -1, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = -1, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = -6, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (4, 1) = 6, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0})]:</Text-field>
</Input>
</Group>
<Group labelreference="L1174" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Since there are no parameters in the Lie algebra or representation, this case is quite straightforward.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1020" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">DGsetup([seq(v||i,i=1..dimM)],m);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5tRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1019" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..9)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1018" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData(MrepMat,h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1016" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">mrep:=Representation(h,m,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L1022" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">rho:=Adjoint(h,representationspace=h):</Text-field>
</Input>
</Group>
<Group labelreference="L1023" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">rep:=DirectSumOfRepresentations([rho,mrep],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkcmVwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYjNictRiw2JVEjZTFGJ0YvRjItRjY2LVEnJnJhcnI7RidGOUY7Rj4vRkFGMUZCRkRGRkZIRkpGTS1GIzYmLUY2Ni1RIltGJ0Y5L0Y8RjFGPkZZRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GW28tSSdtdGFibGVHRiQ2PS1JJG10ckdGJDYuLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXHAvJStncm91cGFsaWduR0ZccC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZjcEZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zqb0ZdcEZfcEZgb0Zgby1GYW82LkZjb0Zjb0Zjb0Zjby1GZG82KC1GZ282JFErJnVtaW51czA7MUYnRjlGam9GXXBGX3BGYXBGZHBGY29GY29GY29GY29Gam9GXXBGX3AtRmFvNi5GY29GY29GY28tRmRvNigtRmdvNiRGY3BGOUZqb0ZdcEZfcEZhcEZkcEZjb0Zjb0Zjb0Zjb0Zjb0Zqb0ZdcEZfcC1GYW82LkZjb0Zjb0Zjb0Zjb0Zjb0Zjb0ZocEZjb0Zjb0Zqb0ZdcEZfcC1GYW82LkZjb0Zjb0Zjb0Zjb0Zjb0ZfcUZjb0Zjb0Zjb0Zqb0ZdcEZfcC1GYW82LkZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjby1GZG82KC1GZ282JFEiMkYnRjlGam9GXXBGX3BGYXBGZHBGam9GXXBGX3AtRmFvNi5GY29GY29GY29GY29GY29GY29GY28tRmRvNigtRmdvNiRRKyZ1bWludXMwOzJGJ0Y5RmpvRl1wRl9wRmFwRmRwRmNvRmpvRl1wRl9wLyUmYWxpZ25HUSVheGlzRicvRltwUSliYXNlbGluZUYnL0ZecFEnY2VudGVyRicvRmBwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmJzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl10LyUmZnJhbWVHRl10LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zqcy1GNjYtUSJdRidGOUZpbkY+RllGQkZERkZGSEZqbi9GTlEsMC4xMTExMTExZW1GJ0Y5LUYsNiVRJCx+fkYnRi9GMkY5LUYjNictRiw2JVEjZTJGJ0YvRjJGVi1GIzYmRmZuLUZebzY9RmBvRmBvLUZhbzYuRmNvRmNvRmByRmNvRmNvRmNvRmNvRmNvRmNvRmpvRl1wRl9wRl1xLUZhbzYuRmNvRmNvRmNvRmNvRl9xRmNvRmNvRmNvRmNvRmpvRl1wRl9wLUZhbzYuRmNvRmNvRmNvRmNvRmNvRmhwRmNvRmNvRmNvRmpvRl1wRl9wRmNxRmBvRmBvRmVyRmhyRmpyRlxzRl5zRmBzRmNzRmVzRmhzRlt0Rl50RmB0RmJ0RmV0Rmd0Rml0Rlt1Rl51RmB1RjlGZXVGOS1GIzYmLUYsNiVRI2UzRidGL0YyRlYtRiM2JkZmbi1GXm82PUZgb0Zgby1GYW82LkZjb0ZpcUZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zqb0ZdcEZfcEZgb0Zgby1GYW82LkZjb0Zjb0Zjb0Zjby1GZG82KC1GZ282JFErJnVtaW51czA7NkYnRjlGam9GXXBGX3BGYXBGZHBGY29GY29GY29GY29Gam9GXXBGX3AtRmFvNi5GY29GY29GY28tRmRvNigtRmdvNiRRIjZGJ0Y5RmpvRl1wRl9wRmFwRmRwRmNvRmNvRmNvRmNvRmNvRmpvRl1wRl9wRmBvRmBvRmVyRmhyRmpyRlxzRl5zRmBzRmNzRmVzRmhzRlt0Rl50RmB0RmJ0RmV0Rmd0Rml0Rlt1Rl51RmB1RjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1070" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1071" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">L2m:=GenerateForms([seq(dw||i,i=4..9)],2):L2mtg:=GenerateTensors([L2m,[seq(D_w||i,i=1..9)]]):</Text-field>
</Input>
</Group>
<Group labelreference="L1073" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">brackets:=Invariants(rep,L2mtg):</Text-field>
</Input>
</Group>
<Group labelreference="L1086" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">nops(brackets);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1175" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The space of invariant brackets is 6D.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1076" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket:=evalDG(add(a||i*brackets[i],i=1..nops(brackets))):</Text-field>
</Input>
</Group>
<Group labelreference="L1077" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">repMat:=[seq(ApplyRepresentation(rep,e||i),i=1..3)]:</Text-field>
</Input>
</Group>
<Group labelreference="L1072" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1074" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1075" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HTensor:=[seq(convert(repMat[i],DGtensor,[[&quot;con_bas&quot;,&quot;cov_bas&quot;],[]]),i=1..nops(repMat))]:</Text-field>
</Input>
</Group>
<Group labelreference="L1082" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">A:=(x,y,z)-&gt;GetComponents(evalDG(ContractIndices(HTensor[x],HTensor[y],[[2,1]])&amp;minus ContractIndices(HTensor[y],HTensor[x],[[2,1]])),HTensor)[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1079" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">B:=(x,y,z)-&gt;GetComponents(convert(evalDG(ContractIndices(HTensor[x],D_w||y,[[2,1]])),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1078" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">C:=(x,y,z)-&gt;GetComponents(convert(ContractIndices( evalDG(D_w||x &amp;t D_w||y), bracket,[[1,1],[2,2]]),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1080" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CH:=[seq(seq([q||i,q||j]=add(A(i,j,k)*q||k,k=1..nops(repMat)),i=j+1..nops(repMat)),j=1..nops(repMat))]:</Text-field>
</Input>
</Group>
<Group labelreference="L1085" drawlabel="true">
<Input>
<Text-field prompt="L2 &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1081" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CHM:=[seq(seq([q||i,q||j]=add(B(i,j,k)*q||k,k=1..9),i=1..nops(repMat)),j=4..9)]:</Text-field>
</Input>
</Group>
<Group labelreference="L1084" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">CM:=[seq(seq([q||i,q||j]=add(C(i,j,k)*q||k,k=1..9),j=i+1..9),i=4..9)]:</Text-field>
</Input>
</Group>
<Group labelreference="L1083" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">KData:=LieAlgebraData([op(CH),op(CHM),op(CM)],[seq(q||i,i=1..nops(repMat)+dimM)]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRRI0wxRiQ3JCIiKj1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3SjckNyUiIiMiIiRGNCEiIzckNyUiIiIiIiUiIiZGODckNyVGM0Y5RjlGODckNyVGNEY5IiIoIiInNyQ3JUY4RjpGOSEiIjckNyVGM0Y6RjpGODckNyVGNEY6RkAhIic3JDclRjhGQEY/Rjg3JDclRjNGQEZARkM3JDclRjhGP0ZARkM3JDclRjNGP0Y/RkM3JDclRjgiIilGK0Y1NyQ3JUY4RitGU0YzNyQ3JUY5RkBGUywkSSNhNUdGJEZDNyQ3JUY5RkBGKywkSSNhNEdGJEZDNyQ3JUY5Rj9GOCwkSSNhNkdGJEZDNyQ3JUY5Rj9GU0ZmbjckNyVGOUY/RitGWTckNyVGOUZTRjlJI2EzR0YkNyQ3JUY5RlNGOkkjYTJHRiQ3JDclRjlGK0Y5RmVvNyQ3JUY5RitGOiwkRmJvRkM3JDclRjpGQEY4RltvNyQ3JUY6RkBGU0ZmbjckNyVGOkZARitGWTckNyVGOkY/RlNGWTckNyVGOkY/RitGZ243JDclRjpGU0Y5RmVvNyQ3JUY6RlNGOkZqbzckNyVGOkYrRjlGam83JDclRjpGK0Y6LCRGZW9GQzckNyVGQEZTRkBGam83JDclRkBGU0Y/Rl1xNyQ3JUZARitGQEZdcTckNyVGQEYrRj9GYm83JDclRj9GU0ZARl1xNyQ3JUY/RlNGP0ZibzckNyVGP0YrRkBGYm83JDclRj9GK0Y/RmVvNyQ3JUZTRitGOEkjYTFHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1176" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These are the most general structure constants for g.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L757" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">DGsetup(KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L758" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">jaceq:=Query({seq(a||i,i=1..300)},&quot;Jacobi&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L1027" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">jaceq[2];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtRiw2Ji1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGVEY/RkFGQ0ZFRkdGSS9GTUZLLUZlbjYlUSNhNEYnRmhuRmpuRjItRjY2LVEiK0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctRiw2KC1GLzYkUSIyRidGMkZcby1GZW42JVEjYTJGJ0ZobkZqbkZcby1GZW42JVEjYTZGJ0ZobkZqbkYyRjJGNS1GLDYmRlgtRjY2LVEoJm1pbnVzO0YnRjJGOUZURj9GQUZDRkVGR0ZVRldGZm9GMkY1LUYsNidGUS1GLDYmRlpGXG8tRmVuNiVRI2E1RidGaG5Gam5GMkZjby1GLDYoRmhvRlxvLUZlbjYlUSNhM0YnRmhuRmpuRlxvRl5wRjJGMkY1LUYsNiZGaHBGY3BGXXFGMkY1LUYsNidGUS1GLDYoRmhvRlxvRltwRlxvRmpwRjJGY28tRiw2KEZob0Zcb0ZfcUZcb0Zgb0YyRjJGNS1GLDYmRmZxRmNwRmhxRjJGNS1GLDYpRlEtRiw2JkZob0Zcby1JJW1zdXBHRiQ2JUZbcEZoby8lMXN1cGVyc2NyaXB0c2hpZnRHRjFGMkZjcC1GLDYmRmhvRlxvLUZhcjYlRl9xRmhvRmNyRjJGY29GWkYyRjUtRiw2KEZeckZjb0ZlckZjcEZaRjJGNS1GLDYpRlEtRiw2KEZob0Zcb0ZbcEZcb0Zgb0YyRmNwLUYsNihGaG9GXG9GX3FGXG9GanBGMkZjcEZecEYyRjUtRiw2KUZRRl1zRmNwRl9zRmNvLUYsNiZGaG9GXG9GXnBGMkYyRjUtRiw2KEZdc0Zjb0Zfc0ZjcEZjc0YyRjUtRiw2KEZdc0Zjb0Zfc0Zjb0ZecEYyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PC8iIiEsJiomSSNhMUc2IiIiIkkjYTRHRidGKCEiIiooIiIjRihJI2EyR0YnRihJI2E2R0YnRihGKCwmRiVGKEYrRiosJiomRiZGKEkjYTVHRidGKEYqKihGLEYoSSNhM0dGJ0YoRi5GKEYoLCZGMUYoRjNGKiwmKihGLEYoRi1GKEYyRihGKiooRixGKEY0RihGKUYoRigsJkY3RihGOEYqLCgqJkYsRigpRi1GLEYoRioqJkYsRigpRjRGLEYoRipGJkYoLChGO0YoRj1GKEYmRiosKCooRixGKEYtRihGKUYoRioqKEYsRihGNEYoRjJGKEYqRi5GKiwoRkFGKkZCRioqJkYsRihGLkYoRigsKEZBRihGQkYoRkRGKiwoRkFGKEZCRihGLkYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1028" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">sols:=solve(jaceq[2]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNigtRiw2JVEjYTFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1JJW1zdXBHRiQ2JS1GLDYlUSNhMkYnRi9GMkZcby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNwLUYjNiZGXG9GYG8tRmdvNiUtRiw2JVEjYTNGJ0YvRjJGXG9GXHBGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZjby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoRmlvRmVuRmlvRlxxRl9xRjlGYXEtRiM2KEZpcEZlbkZpcEZccUZfcUY5RmFxLUYjNigtRiw2JVEjYTRGJ0YvRjJGZW4tRl1vNiRGXnBGOUZccUZfcUY5RmFxLUYjNigtRiw2JVEjYTVGJ0YvRjJGZW5GYHJGXHFGX3FGOUZhcS1GIzYoLUYsNiVRI2E2RidGL0YyRmVuRmByRlxxRl9xRjlGXHFGX3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZhcS1GUjYmLUYjNjAtRiM2KEZYRmVuRmByRlxxRl9xRjlGYXEtRiM2KEZpb0ZlbkZgckZccUZfcUY5RmFxLUYjNihGaXBGZW5GYHJGXHFGX3FGOUZhcUZbckZhcS1GIzYoRmRyRmVuRmRyRlxxRl9xRjlGYXFGZ3JGXHFGX3FGOUY5RlxzRl9zRmFxLUZSNiYtRiM2MEZmc0ZhcUZncUZhcS1GIzYoRmlwRmVuLUYjNiYtRiM2KC1GLDYlUSdSb290T2ZGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUZSNiQtRiM2Ji1GIzYmLUYjNiQtRmdvNiUtRiw2JVEjX1pGJ0YvRjJGXG9GXHBGOUZfcC1GXW82JFEiMUYnRjlGOUZccUZfcUY5RjlGXHFGX3FGOUZgb0Zpb0Y5RlxxRl9xRjlGYXEtRiM2KEZdckZlbkZdckZccUZfcUY5RmFxLUYjNihGZHJGZW4tRiM2JkZdckZgb0ZmdEY5RlxxRl9xRjlGYXFGZ3JGXHFGX3FGOUY5RlxzRl9zRlxxRl9xRjlGXHFGX3FGOQ==">NiU8KC9JI2ExRzYiLCYqJiIiIyIiIilJI2EyR0YmRilGKkYqKiZGKUYqKUkjYTNHRiZGKUYqRiovRixGLC9GL0YvL0kjYTRHRiYiIiEvSSNhNUdGJkY0L0kjYTZHRiZGNDwoL0YlRjQvRixGNC9GL0Y0RjIvRjZGNkY3PChGOkYwL0YvKiYtSSdSb290T2ZHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiY2IywmKiQpSSNfWkdGQ0YpRipGKkYqRipGKkYsRiovRjNGMy9GNiomRjNGKkZBRipGNw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1177" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Only the first solution is non-flat and real.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1029" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">KData2:=subs(sols[1],KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRRI0wxRiQ3JCIiKj1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3SjckNyUiIiMiIiRGNCEiIzckNyUiIiIiIiUiIiZGODckNyVGM0Y5RjlGODckNyVGNEY5IiIoIiInNyQ3JUY4RjpGOSEiIjckNyVGM0Y6RjpGODckNyVGNEY6RkAhIic3JDclRjhGQEY/Rjg3JDclRjNGQEZARkM3JDclRjhGP0ZARkM3JDclRjNGP0Y/RkM3JDclRjgiIilGK0Y1NyQ3JUY4RitGU0YzNyQ3JUY5RkBGUyIiITckNyVGOUZARitGWDckNyVGOUY/RjhGWDckNyVGOUY/RlNGWDckNyVGOUY/RitGWDckNyVGOUZTRjlJI2EzR0YkNyQ3JUY5RlNGOkkjYTJHRiQ3JDclRjlGK0Y5RmBvNyQ3JUY5RitGOiwkRl1vRkM3JDclRjpGQEY4Rlg3JDclRjpGQEZTRlg3JDclRjpGQEYrRlg3JDclRjpGP0ZTRlg3JDclRjpGP0YrRlg3JDclRjpGU0Y5RmBvNyQ3JUY6RlNGOkZlbzckNyVGOkYrRjlGZW83JDclRjpGK0Y6LCRGYG9GQzckNyVGQEZTRkBGZW83JDclRkBGU0Y/RmhwNyQ3JUZARitGQEZocDckNyVGQEYrRj9GXW83JDclRj9GU0ZARmhwNyQ3JUY/RlNGP0ZdbzckNyVGP0YrRkBGXW83JDclRj9GK0Y/RmBvNyQ3JUZTRitGOCwmKiZGM0Y4KUZgb0YzRjhGOComRjNGOClGXW9GM0Y4Rjg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1030" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">DGsetup(KData2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1087" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1036" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">LeviDecomposition();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYjNiYtRiw2MC1GLDYkLUkqbWNvbXBsZXRlR0YkNiUtSSNtaUdGJDYlUSNlMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJ0Y3RjcvRj9RJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JC1GNTYlLUY4NiVRI2UzRidGO0Y+RmpuRmpuRkFGQy1GLDYkLUY1NiUtRjg2JVEjZTRGJ0Y7Rj5GYW9GYW9GQUZDLUYsNiQtRjU2JS1GODYlUSNlNUYnRjtGPkZob0Zob0ZBRkMtRiw2JC1GNTYlLUY4NiVRI2U2RidGO0Y+Rl9wRl9wRkFGQy1GLDYkLUY1NiUtRjg2JVEjZTdGJ0Y7Rj5GZnBGZnBGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQy1GIzYmLUYsNiotRiw2JC1GNTYlLUY4NiVRI2UxRidGO0Y+RlxyRlxyRkFGQy1GLDYkLUY1NiUtRjg2JVEjZThGJ0Y7Rj5GY3JGY3JGQUZDLUYsNiQtRjU2JS1GODYlUSNlOUYnRjtGPkZqckZqckZBRmlwRlxxRkFGQUZecUZhcUZpcEZccUZBRkFGXnFGYXE=">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZRI0wxRiY3IjcjNyQ3IyIiIyIiIi1GJTYjNyRGKTcjNyQ3IyIiJEYxLUYlNiM3JEYpNyM3JDcjIiIlRjEtRiU2IzckRik3IzckNyMiIiZGMS1GJTYjNyRGKTcjNyQ3IyIiJ0YxLUYlNiM3JEYpNyM3JDcjIiIoRjE3JS1GJTYjNyRGKTcjNyQ3I0YxRjEtRiU2IzckRik3IzckNyMiIilGMS1GJTYjNyRGKTcjNyQ3IyIiKkYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1042" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Interestingly, g is not solvable, but has 3D Levi factor sl_2.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1181" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">Jtensor:=evalDG(e4 &amp;t theta5 - e5 &amp;t theta4 + e6 &amp;t theta7 - e7 &amp;t theta6 + e8 &amp;t theta9 -e9 &amp;t theta8);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoSnRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GLDYlUSNlNEYnRi9GMi1GNjYtUSkmb3RpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZYLUYsNiVRKCYjOTUyOzVGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbby1GLDYlUSNlNUYnRi9GMkZULUYsNiVRKCYjOTUyOzRGJ0YvRjItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUYsNiVRI2U2RidGL0YyRlQtRiw2JVEoJiM5NTI7N0YnRi9GMkZnbi1GLDYlUSNlN0YnRi9GMkZULUYsNiVRKCYjOTUyOzZGJ0YvRjJGY28tRiw2JVEjZThGJ0YvRjJGVC1GLDYlUSgmIzk1Mjs5RidGL0YyRmduLUYsNiVRI2U5RidGL0YyRlQtRiw2JVEoJiM5NTI7OEYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJFEjTDFGJDckNyRRKGNvbl9iYXNGJFEoY292X2Jhc0YkNyI3KDckNyQiIiUiIiYiIiI3JDckRjNGMiEiIjckNyQiIiciIihGNDckNyRGO0Y6Rjc3JDckIiIpIiIqRjQ3JDckRkFGQEY3</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1178" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">Pm:=evalDG(add(e||i &amp;t theta||i,i=4..9));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUG1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjotRiw2JVEjZTRGJ0YvRjItRjY2LVEpJm90aW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GLDYlUSgmIzk1Mjs0RidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbby1GLDYlUSNlNUYnRi9GMkZULUYsNiVRKCYjOTUyOzVGJ0YvRjJGZ24tRiw2JVEjZTZGJ0YvRjJGVC1GLDYlUSgmIzk1Mjs2RidGL0YyRmduLUYsNiVRI2U3RidGL0YyRlQtRiw2JVEoJiM5NTI7N0YnRi9GMkZnbi1GLDYlUSNlOEYnRi9GMkZULUYsNiVRKCYjOTUyOzhGJ0YvRjJGZ24tRiw2JVEjZTlGJ0YvRjJGVC1GLDYlUSgmIzk1Mjs5RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJFEjTDFGJDckNyRRKGNvbl9iYXNGJFEoY292X2Jhc0YkNyI3KDckNyQiIiVGMiIiIjckNyQiIiZGNkYzNyQ3JCIiJ0Y5RjM3JDckIiIoRjxGMzckNyQiIilGP0YzNyQ3JCIiKkZCRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1180" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">NJ:=TensorBrackets(Jtensor,Jtensor,&quot;Frolicher-Nijenhuis&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L1179" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">DGImageSpace(x-&gt;ContractIndices(evalDG(Pm &amp;t x),NJ,[[2,1],[3,2],[4,3]]),GenerateTensors([[e4,e5,e6,e7,e8,e9],[e4,e5,e6,e7,e8,e9]]));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNistSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtRiw2Ji1JI21uR0YkNiRRIjhGJ0Y0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGVS1JI21pR0YkNiVRI2EzRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjRGUS1GWDYlUSNlNEYnRmVuRmhuRjAtRiw2JkZNRlEtRlg2JVEjYTJGJ0ZlbkZobkY0RlEtRlg2JVEjZTVGJ0ZlbkZobkY0LUYxNi1RIixGJ0Y0RjcvRjtGZ25GPEY+RkBGQkZERlQvRkpRLDAuMzMzMzMzM2VtRictRiw2K0YwRl1vRlFGam4tRjE2LVEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSUZLRlFGYm9GNEZlby1GLDYqRktGUS1GWDYlUSNlNkYnRmVuRmhuRl1wRl1vRlEtRlg2JVEjZTdGJ0ZlbkZobkY0RmVvLUYsNipGXW9GUUZicEYwRktGUUZlcEY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyYtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIiUsJComIiIpIiIiSSNhM0dGJUY2ISIiNyQ3IyIiJiwkKiZGNUY2SSNhMkdGJUY2RjgtRiQ2IzckRig3JDckRjFGPDckRjosJEY0RjYtRiQ2IzckRig3JDckNyMiIidGRTckNyMiIigsJEY9RjYtRiQ2IzckRig3JDckRktGUDckRk5GMw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1043" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The image of the Nijenhuis tensor is at most 4D, so it is degenerate.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1143" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[128,0,128]">Part 2.4: 3D isotropy L0</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1089" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:with(DifferentialGeometry): with(Tensor): with(Tools): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group labelreference="L1103" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">dimM:=6;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGltTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1107" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">MrepMat := [Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 1, (3, 6) = 0, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 1, (5, 1) = -1, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = -1, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = 0, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = -3, (4, 1) = 0, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 3, (4, 6) = 0, (5, 1) = 0, (5, 2) = -3, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 3, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0}), Matrix(6, 6, {(1, 1) = 0, (1, 2) = 0, (1, 3) = 0, (1, 4) = 0, (1, 5) = 0, (1, 6) = 0, (2, 1) = 0, (2, 2) = 0, (2, 3) = 0, (2, 4) = 0, (2, 5) = 0, (2, 6) = 0, (3, 1) = 0, (3, 2) = -6, (3, 3) = 0, (3, 4) = 0, (3, 5) = 0, (3, 6) = 0, (4, 1) = 6, (4, 2) = 0, (4, 3) = 0, (4, 4) = 0, (4, 5) = 0, (4, 6) = 0, (5, 1) = 0, (5, 2) = 0, (5, 3) = 0, (5, 4) = 0, (5, 5) = 0, (5, 6) = 0, (6, 1) = 0, (6, 2) = 0, (6, 3) = 0, (6, 4) = 0, (6, 5) = 0, (6, 6) = 0})]:</Text-field>
</Input>
</Group>
<Group labelreference="L1169" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">There are no parameters in the Lie algebra or representation.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1100" drawlabel="true">
<Input>
<Text-field prompt="m &gt; " style="Maple Input" layout="Normal">DGsetup([seq(w||i,i=1..9)],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5nRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1098" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">HData:=LieAlgebraData(MrepMat,h):DGsetup(HData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9MaWV+YWxnZWJyYTp+aEc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1102" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">mrep:=Representation(h,m,MrepMat):</Text-field>
</Input>
</Group>
<Group labelreference="L1106" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">rho:=Adjoint(h,representationspace=h):</Text-field>
</Input>
</Group>
<Group labelreference="L1108" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">rep:=DirectSumOfRepresentations([rho,mrep],g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1099" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1097" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">L2m:=GenerateForms([seq(dw||i,i=4..9)],2):L2mtg:=GenerateTensors([L2m,[seq(D_w||i,i=1..9)]]):</Text-field>
</Input>
</Group>
<Group labelreference="L1101" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">brackets:=Invariants(rep,L2mtg):</Text-field>
</Input>
</Group>
<Group labelreference="L1109" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">nops(brackets);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiND</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1170" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The space of invariant brackets is 24D.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1096" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">bracket:=evalDG(add(a||i*brackets[i],i=1..nops(brackets))):</Text-field>
</Input>
</Group>
<Group labelreference="L1095" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">repMat:=[seq(ApplyRepresentation(rep,e||i),i=1..3)]:</Text-field>
</Input>
</Group>
<Group labelreference="L1104" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJoRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1094" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1093" drawlabel="true">
<Input>
<Text-field prompt="V80 &gt; " style="Maple Input" layout="Normal">HTensor:=[seq(convert(repMat[i],DGtensor,[[&quot;con_bas&quot;,&quot;cov_bas&quot;],[]]),i=1..nops(repMat))]:</Text-field>
</Input>
</Group>
<Group labelreference="L1113" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">A:=(x,y,z)-&gt;GetComponents(evalDG(ContractIndices(HTensor[x],HTensor[y],[[2,1]])&amp;minus ContractIndices(HTensor[y],HTensor[x],[[2,1]])),HTensor)[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1091" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">B:=(x,y,z)-&gt;GetComponents(convert(evalDG(ContractIndices(HTensor[x],D_w||y,[[2,1]])),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1092" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">C:=(x,y,z)-&gt;GetComponents(convert(ContractIndices( evalDG(D_w||x &amp;t D_w||y), bracket,[[1,1],[2,2]]),DGvector),DGinfo(g,&quot;FrameBaseVectors&quot;))[z]:</Text-field>
</Input>
</Group>
<Group labelreference="L1115" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CH:=[seq(seq([q||i,q||j]=add(A(i,j,k)*q||k,k=1..nops(repMat)),i=j+1..nops(repMat)),j=1..nops(repMat))]:</Text-field>
</Input>
</Group>
<Group labelreference="L1110" drawlabel="true">
<Input>
<Text-field prompt="L2 &gt; " style="Maple Input" layout="Normal">ChangeFrame(g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSJnRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1114" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">CHM:=[seq(seq([q||i,q||j]=add(B(i,j,k)*q||k,k=1..9),i=1..nops(repMat)),j=4..9)]:</Text-field>
</Input>
</Group>
<Group labelreference="L1111" drawlabel="true">
<Input>
<Text-field prompt="g &gt; " style="Maple Input" layout="Normal">CM:=[seq(seq([q||i,q||j]=add(C(i,j,k)*q||k,k=1..9),j=i+1..9),i=4..9)]:</Text-field>
</Input>
</Group>
<Group labelreference="L1112" drawlabel="true">
<Input>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal">KData:=LieAlgebraData([op(CH),op(CHM),op(CM)],[seq(q||i,i=1..nops(repMat)+dimM)]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1171" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">These are the most general structure constants for g.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1090" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">DGsetup(KData);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1048" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">jaceq:=Query({seq(a||i,i=1..300)},&quot;Jacobi&quot;):</Text-field>
</Input>
</Group>
<Group labelreference="L1055" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">complexsols:=solve(jaceq[2]):</Text-field>
</Input>
</Group>
<Group labelreference="L1056" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">nops({complexsols});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNQ</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1172" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">The solution families include complex structure constants. In spite of this, we compute the Nijenhuis tensor for all solutions (as it is difficult to find non-obvious real subfamilies of solutions). In those cases where a real subfamily exists, the Nijenhuis tensor will coincide. </Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1059" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">for i from 1 to nops({complexsols}) do KD[i]:=subs(complexsols[i],KData): end do:</Text-field>
</Input>
</Group>
<Group labelreference="L1068" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">Jtensor:=evalDG(e4 &amp;t theta5 - e5 &amp;t theta4 + e6 &amp;t theta7 - e7 &amp;t theta6 + e8 &amp;t theta9 -e9 &amp;t theta8);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoSnRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GLDYlUSNlNEYnRi9GMi1GNjYtUSkmb3RpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZYLUYsNiVRKCYjOTUyOzVGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbby1GLDYlUSNlNUYnRi9GMkZULUYsNiVRKCYjOTUyOzRGJ0YvRjItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUYsNiVRI2U2RidGL0YyRlQtRiw2JVEoJiM5NTI7N0YnRi9GMkZnbi1GLDYlUSNlN0YnRi9GMkZULUYsNiVRKCYjOTUyOzZGJ0YvRjJGY28tRiw2JVEjZThGJ0YvRjJGVC1GLDYlUSgmIzk1Mjs5RidGL0YyRmduLUYsNiVRI2U5RidGL0YyRlQtRiw2JVEoJiM5NTI7OEYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJFEjTDFGJDckNyRRKGNvbl9iYXNGJFEoY292X2Jhc0YkNyI3KDckNyQiIiUiIiYiIiI3JDckRjNGMiEiIjckNyQiIiciIihGNDckNyRGO0Y6Rjc3JDckIiIpIiIqRjQ3JDckRkFGQEY3</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1138" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">Pm:=evalDG(add(e||i &amp;t theta||i,i=4..9));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUG1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjotRiw2JVEjZTRGJ0YvRjItRjY2LVEpJm90aW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GLDYlUSgmIzk1Mjs0RidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbby1GLDYlUSNlNUYnRi9GMkZULUYsNiVRKCYjOTUyOzVGJ0YvRjJGZ24tRiw2JVEjZTZGJ0YvRjJGVC1GLDYlUSgmIzk1Mjs2RidGL0YyRmduLUYsNiVRI2U3RidGL0YyRlQtRiw2JVEoJiM5NTI7N0YnRi9GMkZnbi1GLDYlUSNlOEYnRi9GMkZULUYsNiVRKCYjOTUyOzhGJ0YvRjJGZ24tRiw2JVEjZTlGJ0YvRjJGVC1GLDYlUSgmIzk1Mjs5RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJFEjTDFGJDckNyRRKGNvbl9iYXNGJFEoY292X2Jhc0YkNyI3KDckNyQiIiVGMiIiIjckNyQiIiZGNkYzNyQ3JCIiJ0Y5RjM3JDckIiIoRjxGMzckNyQiIilGP0YzNyQ3JCIiKkZCRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1142" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">for i from 1 to nops({complexsols}) do DGsetup(KD[i]):NJ[i]:=TensorBrackets(Jtensor,Jtensor,&quot;Frolicher-Nijenhuis&quot;); end do:</Text-field>
</Input>
</Group>
<Group labelreference="L1025" drawlabel="true">
<Input>
<Text-field prompt="h &gt; " style="Maple Input" layout="Normal">for i from 1 to nops({complexsols}) do print(i);print(DGImageSpace(x-&gt;ContractIndices(evalDG(Pm &amp;t x),NJ[i],[[2,1],[3,2],[4,3]]),GenerateTensors([[e4,e5,e6,e7,e8,e9],[e4,e5,e6,e7,e8,e9]]))); end do:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJCooIiIlIiIiLEYqKCIiKkY2KUkjYTFHRiUiIiNGNkkkYTEzR0YlRjZGNiooIiIkRjZGOkY2SSNhOUdGJUY2RjYqKiIjQEY2RjtGNkY9RjZJI2E3R0YlRjZGNioqRj9GNkY7RjZJJGExNEdGJUY2SSRhMTdHRiVGNiEiIioqRjxGNkY7RjZGRUY2SSNhMkdGJUY2RkcqKkY5RjZGO0Y2RkZGNkkjYThHRiVGNkY2KipGMkY2RjtGNkZJRjZGS0Y2RjYqKiIiKEY2RjtGNkZDRjZGQEY2RjYqKkY/RjZGPUY2RkZGNkZJRjZGNiooRj9GNkY9RjYpRklGPEY2RjYqKCIjN0Y2Rj1GNilGQ0Y8RjZGNioqRjVGNkZFRjZGRkY2RkNGNkZHKipGP0Y2RkVGNkZJRjZGQ0Y2RkcqKEZGRjZGSUY2RkBGNkY2KipGU0Y2RkZGNkZDRjZGS0Y2RjYqJkZRRjZGQEY2RjYqKkY5RjZGSUY2RkNGNkZLRjZGNiooRjVGNkZURjZGQEY2RjZGNiwqKiZGOUY2RjpGNkY2KigiI0NGNkY7RjZGQ0Y2RjYqJEZRRjZGNiomIiM7RjZGVEY2RjZGR0Y2NyQ3I0ZOLCQqKEY1RjYsRiooRj9GNkY6RjZGRUY2RjYqKEY5RjZGOkY2RktGNkZHKipGOUY2RjtGNkY9RjZGRkY2RjYqKkYyRjZGO0Y2Rj1GNkZJRjZGNioqRk5GNkY7RjZGRUY2RkNGNkY2KipGP0Y2RjtGNkZGRjZGQEY2RjYqKkY8RjZGO0Y2RklGNkZARjZGNioqRkJGNkY7RjZGQ0Y2RktGNkZHKipGU0Y2Rj1GNkZGRjZGQ0Y2RjYqKkY5RjZGPUY2RklGNkZDRjZGNiooRkVGNkZGRjZGSUY2RjYqJkZFRjZGUUY2RjYqKEY1RjZGRUY2RlRGNkY2KipGP0Y2RkZGNkZJRjZGS0Y2RkcqKkY1RjZGRkY2RkNGNkZARjZGNiooRj9GNkZRRjZGS0Y2RkcqKkY/RjZGSUY2RkNGNkZARjZGNiooRlNGNkZURjZGS0Y2RkdGNkZmbkZHRkctRiQ2IzckRig3JDckRjFGX283JEZebywkRjRGRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIk</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiotSSZtZnJhY0dGJDYoLUYsNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GIzYkLUYsNjYtRiw2Ki1GNjYkUSIzRidGOUY8LUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRidGPC1GaG42JVEkYTEzRidGW29GXm9GPC1GaG42JVEjYTdGJ0Zbb0Zeb0Y5LUY9Ni1RKCZtaW51cztGJ0Y5RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGam8tRiw2KkZaRjxGZ25GPC1GaG42JVEkYTE0RidGW29GXm9GPC1GaG42JVEkYTE3RidGW29GXm9GOS1GPTYtUScmcGx1cztGJ0Y5RkBGQ0ZFRkdGSUZLRk1GaW9GW3AtRiw2Ki1GNjYkUSI5RidGOUY8RmduRjxGYXBGPC1GaG42JVEkYTE5RidGW29GXm9GOUZkcC1GLDYoRmduRjxGY29GPC1GaG42JVEjYTlGJ0Zbb0Zeb0Y5RmZvLUYsNihGaXBGPEZgb0Y8LUklbXN1cEdGJDYlRmFwLUY2NiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RmRwLUYsNihGWkY8RmBvRjwtRmdxNiVGY29GaXFGXHJGOUZmby1GLDYqRjVGPEZecEY8RmFwRjxGY29GOUZmby1GLDYoRlpGPEZmcUY8RmFxRjlGZHAtRiw2Ki1GNjYkUSMxMkYnRjlGPEZhcEY8RlxxRjxGY29GOUZkcC1GLDYmRmFyRjxGYXFGOUY5RjlGOS1GLDYmRmNvRjwtRiM2JC1GLDYmLUYsNiZGWkY8RmduRjlGZHAtRiw2JkY1RjxGY29GOUY5RjlGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXQvJSliZXZlbGxlZEdGQkY8LUZobjYlUSNlNkYnRltvRl5vRmZvLUYxNigtRiw2JkY1RjwtRiM2JC1GLDYuLUYsNiZGZ25GPEZecEY5RmZvLUYsNihGWkY8RlxxRjxGZ25GOUZkcC1GLDYoRlpGPEZhcEY8RmBvRjlGZHAtRiw2JkZecEY8RmNvRjlGZHAtRiw2JkZhcEY8RmFxRjlGZm8tRiw2KEZaRjxGY29GPEZccUY5RjlGOUY5RmNvRmhzRlt0Rl50RmB0RjwtRmhuNiVRI2U3RidGW29GXm9GOS1GPTYtUSIsRidGOUZAL0ZERl1vRkVGR0ZJRktGTUZPL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNitGZm9GZXRGPEZidEZmb0YwRjxGaXVGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJCoqIiIlIiIiLDYqKiIiJEY2SSNhMUdGJUY2SSRhMTNHRiVGNkkjYTdHRiVGNkY2KipGOUY2RjpGNkkkYTE0R0YlRjZJJGExN0dGJUY2ISIiKioiIipGNkY6RjZGP0Y2SSRhMTlHRiVGNkY2KihGOkY2RjxGNkkjYTlHRiVGNkY2KihGQkY2RjtGNilGPyIiI0Y2RkAqKEY5RjZGO0Y2KUY8RkhGNkY2KipGNUY2Rj5GNkY/RjZGPEY2RkAqKEY5RjZGR0Y2RkVGNkZAKioiIzdGNkY/RjZGQ0Y2RjxGNkY2KiZGSkY2RkVGNkY2RjZGPEZALCYqJkY5RjZGOkY2RjYqJkY1RjZGPEY2RjZGQEY2NyQ3IyIiKCwkKihGNUY2LC4qJkY6RjZGPkY2RjYqKEY5RjZGOkY2RkNGNkZAKihGOUY2RjtGNkY/RjZGNiomRj5GNkY8RjZGNiomRj9GNkZFRjZGNiooRjlGNkZDRjZGPEY2RkBGNkY8RkBGQC1GJDYjNyRGKDckNyRGMUZWNyRGVCwkRjRGQA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi0tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSZtZnJhY0dGJDYoLUYsNiYtSSNtbkdGJDYkUSIyRidGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRlgtRiM2JC1GLDY4LUYsNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSNhMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJ0ZQLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZULUZebzYlUSRhMTRGJ0Zhb0Zkb0Y0RjAtRiw2KEZQRlRGam5GVC1GXm82JVEkYTE5RidGYW9GZG9GNEYwLUYsNiZGam5GVC1GXm82JVEjYThGJ0Zhb0Zkb0Y0LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2KC1GUTYkUSI0RidGNEZURmlvRlQtRltvNiUtRl5vNiVRJGExN0YnRmFvRmRvRlBGZm9GNEZmcC1GLDYqLUZRNiRRIjhGJ0Y0RlRGaW9GVEZgcUZULUZebzYlUSNhMkYnRmFvRmRvRjRGZnAtRiw2KEZbcUZURmlvRlQtRltvNiVGaHFGUEZmb0Y0RjAtRiw2KC1GUTYkUSMxMkYnRjRGVEZecUZURmNwRjRGMC1GLDYqRltxRlRGYHFGVEZecEZURmhxRjRGMC1GLDYqLUZRNiRRIzIwRidGNEZURmBxRlRGaHFGVEZjcEY0RjAtRiw2KEZbcUZURl5wRlRGXXJGNEYwLUYsNihGZXFGVEZdckZURmNwRjRGNEY0RjQtRiw2JkZdb0ZULUYjNiQtRiw2Ji1GLDYmRlBGVEZgcUY0RmZwRmhxRjRGNEY0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZcdC8lKWJldmVsbGVkR0Y5RlQtRl5vNiVRI2U2RidGYW9GZG9GMC1GMTYuUSIoRicvJSVzaXplR0ZncUY0L0Y4RmNvRjovRj1GY29GPkZARkJGRC9GR1EsMC4xNjY2NjY3ZW1GJy9GSkZcdS1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2JkZbcUZURmNwRjRGZnAtRiw2JkZbcUZURl5wRjRGNC1GMTYuUSIpRidGZ3RGNEZpdEY6Rmp0Rj5GQEZCRkRGW3VGXXVGVC1GXm82JVEjZTdGJ0Zhb0Zkb0Y0LUYxNi1RIixGJ0Y0RjcvRjtGY29GPEY+RkBGQkZERlcvRkpRLDAuMzMzMzMzM2VtRictRiw2LUYwRmR0Rl51Rmd1RlRGYXRGZnBGS0ZURmp1RjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJCoqIiIjIiIiLDgqJilJI2ExR0YlRjVGNkkkYTE0R0YlRjZGNiooRjVGNkY5RjZJJGExOUdGJUY2ISIiKiZGOUY2SSNhOEdGJUY2Rj4qKCIiJUY2RjtGNilJJGExN0dGJUY1RjZGNioqIiIpRjZGO0Y2RkRGNkkjYTJHRiVGNkY2KihGQkY2RjtGNilGR0Y1RjZGNiooIiM3RjZGQ0Y2RkBGNkY+KipGQkY2RkRGNkY9RjZGR0Y2Rj4qKiIjP0Y2RkRGNkZHRjZGQEY2Rj4qKEZCRjZGPUY2RklGNkY+KihGRkY2RklGNkZARjZGPkY2RjpGPiwmKiZGNUY2RkRGNkY2RkdGNkY+Rj43JDcjIiIoLCYqJkZCRjZGPUY2Rj4qJkZCRjZGQEY2RjYtRiQ2IzckRig3JDckRjFGVjckRlQsJEY0RjY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiwtSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX29GYW8tSSZtZnJhY0dGJDYoLUYsNiZGU0ZXLUYjNiQtRiw2Li1GLDYmLUklbXN1cEdGJDYlLUZqbjYlUSNhMUYnRl1vRl9vLUZUNiRRIjJGJ0Y3LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZXLUZqbjYlUSRhMTRGJ0Zdb0Zfb0Y3LUYxNi1RKCZtaW51cztGJ0Y3RlpGPUZlbkZCRkRGRkZIRmRvRmZvLUYsNigtRlQ2JFEiM0YnRjdGV0ZdcUZXLUZqbjYlUSRhMTlGJ0Zdb0Zfb0Y3RmFvLUYsNipGYXJGV0ZgcUZXLUZqbjYlUSRhMTdGJ0Zdb0Zfb0ZXRmluRjdGYW8tRiw2KkZhckZXRmBxRldGaXJGV0Zpb0Y3RmFvLUYsNiZGaXFGVy1GXnE2JUZpckZjcUZmcUY3RlxyLUYsNihGYXJGV0Zgc0ZXRmRyRjdGN0Y3RjctRiw2JkZhckZXRmBzRjcvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlt0LyUpYmV2ZWxsZWRHRj9GVy1Gam42JVEjZTdGJ0Zdb0Zfb0Y3LUYxNi1RIixGJ0Y3RlovRj5GPEZlbkZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNixGYnBGV0ZfcEZcckYwRk9GXHBGV0ZgdEY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCQqKCNGNSIiJEY2LC4qJilJI2ExR0YlIiIjRjZJJGExNEdGJUY2RjYqKEZARjZGQ0Y2SSRhMTlHRiVGNiEiIioqRkBGNkZERjZJJGExN0dGJUY2RjdGNkY2KipGQEY2RkRGNkZLRjZGOUY2RjYqJkZGRjYpRktGRUY2RjYqKEZARjZGTkY2RkhGNkZJRjZGTkZJRjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RklGNEZJ</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX29GYW9GMC1GLDYmLUkmbWZyYWNHRiQ2KC1GLDYmRlNGVy1Gam42JVEkYTE0RidGXW9GX29GNy1GVDYkUSIzRidGNy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHEvJSliZXZlbGxlZEdGPy1GMTYtUSgmbWludXM7RidGN0ZaRj1GZW5GQkZERkZGSEZkb0Zmby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYuRjBGYnBGXHBGV0ZfcEZpcUYwRk9GXHBGV0ZhckY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJiNGNSIiJEY2SSRhMTRHRiVGNkY2KiZGNUY2SSRhMTlHRiVGNiEiIi1GJDYjNyRGKDckNyRGMUY9NyRGOywmRjhGREY0RkQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi0tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSZtZnJhY0dGJDYoLUYsNiYtSSNtbkdGJDYkUSI0RidGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRlgtRiM2JC1GLDY0LUYsNigtRiw2Ji1JI21pR0YkNiVRJ1Jvb3RPZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y0RjdGOkY8Rj5GQEZCRkRGV0ZZLUYjNiQtRiw2Ji1JJW1zdXBHRiQ2JS1GXW82JVEjX1pGJ0Zgb0Zjby1GUTYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjE2LVEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1GUTYkUSIxRidGNEY0RjRGNEZULUZdbzYlUSNhMUYnRmBvRmNvRlQtRl1vNiVRJGExNEYnRmBvRmNvRjRGMC1GLDYqLUZRNiRRIjNGJ0Y0RlRGam5GVEZecUZULUZdbzYlUSRhMTlGJ0Zgb0Zjb0Y0RmhwLUYsNihGam5GVEZhcUZULUZdbzYlUSNhN0YnRmBvRmNvRjRGMC1GLDYqRlBGVEZqbkZURmlxRlRGXnJGNEZocC1GLDYoRmpuRlRGXnJGVC1GXW82JVEjYThGJ0Zgb0Zjb0Y0RjAtRiw2KEZmcUZULUZdbzYlUSRhMTNGJ0Zgb0Zjb0ZURl5xRjRGMC1GLDYmLUZdbzYlUSNhOUYnRmBvRmNvRlRGXnFGNEYwLUYsNihGZnFGVEZeckZURmpyRjRGMC1GLDYmRl9zRlRGXnJGNEY0RjRGNC1GLDYmLUYsNiZGZnFGVEZecUY0RmhwLUYsNiZGUEZURl5yRjRGNC8lLmxpbmV0aGlja25lc3NHRl1xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmB0LyUpYmV2ZWxsZWRHRjlGVC1GXW82JVEjZTZGJ0Zgb0Zjb0YwLUYxNi5RIihGJy8lJXNpemVHUSI4RidGNC9GOEZib0Y6L0Y9RmJvRj5GQEZCRkQvRkdRLDAuMTY2NjY2N2VtRicvRkpGYXUtRiw2Jy1GMTYtUSomdW1pbnVzMDtGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNiZGUEZURmVyRjRGaHAtRiw2JkZQRlRGaXFGNEY0LUYxNi5RIilGJ0ZbdUY0Rl51RjpGX3VGPkZARkJGREZgdUZidUZULUZdbzYlUSNlN0YnRmBvRmNvRjQtRjE2LVEiLEYnRjRGNy9GO0Zib0Y8Rj5GQEZCRkRGVy9GSlEsMC4zMzMzMzMzZW1GJy1GLDYtRjBGaHRGY3VGXHZGVEZldEZocEZLRlRGX3ZGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJCooIiIlIiIiLDQqKC1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCYqJClJI19aR0Y7IiIjRjZGNkY2RjZGNkkjYTFHRiVGNkkkYTE0R0YlRjZGNioqIiIkRjZGOUY2RkRGNkkkYTE5R0YlRjYhIiIqKEY5RjZGRUY2SSNhN0dGJUY2RjYqKkY1RjZGOUY2RkhGNkZLRjZGSSooRjlGNkZLRjZJI2E4R0YlRjZGNiooRkdGNkkkYTEzR0YlRjZGREY2RkkqJkkjYTlHRiVGNkZERjZGSSooRkdGNkZLRjZGUEY2RkkqJkZSRjZGS0Y2RklGNiwmKiZGR0Y2RkRGNkY2KiZGNUY2RktGNkY2RklGSTckNyMiIigsJiomRjVGNkZIRjZGSSomRjVGNkZORjZGNi1GJDYjNyRGKDckNyRGMUZlbjckRlksJEY0RjY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJCooIyIiJSIiJCIiIiw2KipGN0Y4LUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMsJiokKUkjX1pHRj0iIiNGOEY4RjhGOEY4SSNhMUdGJUY4SSRhMTRHRiVGOEY4KioiIipGOEY7RjhGRkY4SSRhMTlHRiVGOCEiIioqRklGOEY7RjhJJGExM0dGJUY4SSRhMTdHRiVGOEY4KipGNkY4RjtGOEZHRjhJI2E3R0YlRjhGOCoqRjdGOEY7RjhGTkY4SSNhOUdGJUY4RjgqKiIjN0Y4RjtGOEZKRjhGUEY4RksqKCIjRkY4Rk1GOEZGRjhGSyooRklGOEZSRjhGRkY4RksqKCIjTEY4RlBGOEZNRjhGSyooIiM2RjhGUkY4RlBGOEZLRjgsJiomRjdGOEZGRjhGOComRjZGOEZQRjhGOEZLRks3JDcjIiIoLCoqJkY1RjhGR0Y4RjgqKEY2RjhGO0Y4Rk1GOEZLKihGNUY4RjtGOEZSRjhGSyomRjZGOEZKRjhGSy1GJDYjNyRGKDckNyRGMUZcbzckRmpuLCRGNEY4</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYrLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tSSZtZnJhY0dGJDYoLUYsNiZGU0ZXLUZqbjYlUSRhMTRGJ0Zdb0Zfb0Y3LUZUNiRRIjNGJ0Y3LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcS8lKWJldmVsbGVkR0Y/RmFvLUYsNihGU0ZXLUYsNiYtRmpuNiVRJ1Jvb3RPZkYnRl1vRl9vLUYxNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjdGWkY9RmVuRkJGREZGRkhGZm5GaG4tRiM2JC1GLDYmLUklbXN1cEdGJDYlLUZqbjYlUSNfWkYnRl1vRl9vLUZUNiRRIjJGJ0Y3LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GVDYkRmdxRjdGN0Y3RjdGVy1Gam42JVEkYTEzRidGXW9GX29GN0Zhby1GW3E2KC1GLDYoRlNGV0ZhckZXRmlvRjdGYnFGZXFGaHFGW3JGXXJGYW8tRiw2JkZTRlctRmpuNiVRJGExOUYnRl1vRl9vRjdGN0ZccEZXLUZqbjYlUSNlN0YnRl1vRl9vRjctRjE2LVEiLEYnRjdGWi9GPkY8RmVuRkJGREZGRkhGZm4vRk5RLDAuMzMzMzMzM2VtRictRiw2L0ZicEYwRmVwRlxwRldGX3BGYnBGMEZPRlxwRldGZ3RGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCoqJiNGNSIiJEY2SSRhMTRHRiVGNkY2KihGNUY2LUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMsJiokKUkjX1pHRkUiIiNGNkY2RjZGNkY2SSRhMTNHRiVGNiEiIiooRj9GNkZDRjZGOUY2Rk8qJkY1RjZJJGExOUdGJUY2Rk8tRiQ2IzckRig3JDckRjFGPTckRjssJkY4Rk9GNEZP</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM2</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM3</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi8tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtRjE2LlEiKEYnLyUlc2l6ZUdRIjhGJ0Y0L0Y4USV0cnVlRidGOi9GPUZSRj5GQEZCRkQvRkdRLDAuMTY2NjY2N2VtRicvRkpGVS1GLDYrLUYxNi1RKiZ1bWludXMwO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2KC1JI21uR0YkNiRRIjRGJ0Y0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGYG8tRiw2Ji1JI21pR0YkNiVRJ1Jvb3RPZkYnLyUnaXRhbGljR0ZSL0Y1USdpdGFsaWNGJy1GMTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y0RjdGOkY8Rj5GQEZCRkRGX29GYW8tRiM2JC1GLDYmLUklbXN1cEdGJDYlLUZlbzYlUSNfWkYnRmhvRmpvLUZpbjYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjE2LVEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1GaW42JFEiMUYnRjRGNEY0RjRGXG8tRmVvNiVRJGExNEYnRmhvRmpvRjRGX3EtRiw2KC1GaW42JFEjMTJGJ0Y0RlxvRmJvRlxvLUZlbzYlUSNhOEYnRmhvRmpvRjRGX3EtRiw2JkZqcUZcby1GZW82JVEkYTEzRidGaG9Gam9GNEYwLUYsNiZGaG5GXG8tRmVvNiVRJGExOEYnRmhvRmpvRjRGNC1GMTYuUSIpRidGTkY0RlFGOkZTRj5GQEZCRkRGVEZWRlxvLUZlbzYlUSNlNkYnRmhvRmpvRjBGSy1GLDYnRlktRiw2JkZobkZcb0ZdckY0Rl9xLUYsNiZGaG5GXG8tRmVvNiVRJGExOUYnRmhvRmpvRjRGNEZqckZcby1GZW82JVEjZTdGJ0Zob0Zqb0Y0LUYxNi1RIixGJ0Y0RjcvRjtGUkY8Rj5GQEZCRkRGX28vRkpRLDAuMzMzMzMzM2VtRictRiw2L0YwRktGYHNGanJGXG9GXXNGX3FGS0ZXRmpyRlxvRmlzRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsKiomIiIlIiIiSSRhMThHRiVGNkY2KiYiIzdGNkkkYTEzR0YlRjYhIiIqKEY1RjYtSSdSb290T2ZHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2IywmKiQpSSNfWkdGPyIiI0Y2RjZGNkY2RjZJJGExNEdGJUY2RjYqKEY5RjZGPUY2SSNhOEdGJUY2Rjs3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2RjsqJkY1RjZGSkY2RjYtRiQ2IzckRig3JDckRjFGTjckRkwsKkY8RjtGSUY2RjhGNkY0Rjs=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM4</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiwtSSZtZnJhY0dGJDYoLUYsNiYtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GIzYkLUYsNjgtRiw2Ki1GNjYkUSIzRidGOUY8LUkjbWlHRiQ2JVEkYTEzRicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnRjwtRiw2Ji1GaG42JVEnUm9vdE9mRidGW29GXm8tRj02LVEwJkFwcGx5RnVuY3Rpb247RidGOUZARkNGRUZHRklGS0ZNRk9GUi1GIzYkLUYsNiYtSSVtc3VwR0YkNiUtRmhuNiVRI19aRidGW29GXm9GNS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRj02LVEnJnBsdXM7RidGOUZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmlwLUY2NiRRIjFGJ0Y5RjlGOUY5RjwtRmhuNiVRI2E3RidGW29GXm9GOS1GPTYtUSgmbWludXM7RidGOUZARkNGRUZHRklGS0ZNRmhwRmpwLUYsNigtRmhuNiVRJGExN0YnRltvRl5vRjwtRmhuNiVRJGExNEYnRltvRl5vRjxGYG9GOUZlcC1GLDYqRlpGPEZgb0Y8RmZxRjwtRmhuNiVRI2E4RidGW29GXm9GOUZhcS1GLDYqRjVGPC1GaG42JVEkYTE5RidGW29GXm9GPEZgb0Y8LUZobjYlUSNhMkYnRltvRl5vRjlGZXAtRiw2KkY1RjxGXnJGPEZgb0Y8RmZyRjlGZXAtRiw2KEZgb0Y8Rl5xRjwtRmhuNiVRI2E5RidGW29GXm9GOUZlcC1GLDYoRlpGPEZmcUY8RmduRjlGZXAtRiw2JkZpcUY8Rl5xRjlGZXAtRiw2JkZmcUY8Rl1zRjlGYXEtRiw2KC1GNjYkUSI0RidGOUY8Rl5xRjxGY3JGOUZlcC1GLDYmRl5xRjxGXnJGOUY5RjlGOS1GLDYmLUYsNihGNUY8RmBvRjxGXnFGOUZhcUZmckY5LyUubGluZXRoaWNrbmVzc0dGXXEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXQvJSliZXZlbGxlZEdGQkY8LUZobjYlUSNlNkYnRltvRl5vRmFxLUY9Ni5RIihGJy8lJXNpemVHUSI4RidGOS9GQUZdb0ZDL0ZGRl1vRkdGSUZLRk0vRlBRLDAuMTY2NjY2N2VtRicvRlNGZnUtRiw2Jy1GPTYtUSomdW1pbnVzMDtGJ0Y5RkBGQ0ZFRkdGSUZLRk1GaHBGanAtRiw2JkZoc0Y8Rl5yRjlGZXAtRiw2JkZoc0Y8RmNyRjlGOS1GPTYuUSIpRidGYHVGOUZjdUZDRmR1RkdGSUZLRk1GZXVGZ3VGPC1GaG42JVEjZTdGJ0Zbb0Zeb0Y5LUY9Ni1RIixGJ0Y5RkAvRkRGXW9GRUZHRklGS0ZNRk8vRlNRLDAuMzMzMzMzM2VtRictRiw2LUZhcUZddUZodUZhdkY8Rmp0RmFxRjBGPEZkdkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJCooIiIjIiIiLDgqKiIiJEY2SSRhMTNHRiVGNi1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCYqJClJI19aR0Y9RjVGNkY2RjZGNkY2SSNhN0dGJUY2RjYqKEkkYTE3R0YlRjZJJGExNEdGJUY2RjtGNiEiIioqRjlGNkY7RjZGR0Y2SSNhOEdGJUY2RjYqKkY1RjZJJGExOUdGJUY2RjtGNkkjYTJHRiVGNkZJKipGNUY2RktGNkY7RjZGTkY2RjYqKEY7RjZGRUY2SSNhOUdGJUY2RjYqKEY5RjZGR0Y2RjpGNkY2KiZGSEY2RkVGNkY2KiZGR0Y2RlFGNkY2KigiIiVGNkZFRjZGTUY2RkkqJkZFRjZGS0Y2RjZGNiwmKihGNUY2RjtGNkZFRjZGNkZORklGSUY2NyQ3IyIiKCwmKiZGVkY2Rk1GNkZJKiZGVkY2RktGNkY2LUYkNiM3JEYoNyQ3JEYxRmduNyRGZW4sJEY0Rkk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM7</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiwtRiw2KC1JI21uR0YkNiRRIjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNiYtSSNtaUdGJDYlUSdSb290T2ZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictRjo2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY9RkBGQkZERkZGSEZKRkxGTy1GIzYkLUYsNiYtSSVtc3VwR0YkNiUtRlQ2JVEjX1pGJ0ZXRlotRjM2JFEiMkYnRjYvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY6Ni1RJyZwbHVzO0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZdcC1GMzYkUSIxRidGNkY2RjZGNkY5LUYjNiQtRiw2Ji1GVDYlUSRhMTlGJ0ZXRlotRjo2LVEoJm1pbnVzO0YnRjZGPUZARkJGREZGRkhGSkZccEZecC1GVDYlUSNhOEYnRldGWkY2RjZGNkY5LUZUNiVRI2U2RidGV0ZaRmlwLUY6Ni5RIihGJy8lJXNpemVHUSI4RidGNi9GPkZZRkAvRkNGWUZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRltyLUYsNictRjo2LVEqJnVtaW51czA7RidGNkY9RkBGQkZERkZGSEZKRlxwRl5wLUYsNiZGMkY5RlxxRjZGaW8tRiw2JkYyRjlGZnBGNkY2LUY6Ni5RIilGJ0ZlcUY2RmhxRkBGaXFGREZGRkhGSkZqcUZcckY5LUZUNiVRI2U3RidGV0ZaRjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkY2LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyMtSSRfREdHNiI2IzckNyVRJ3RlbnNvcjYiUSNMMTYiNyQ3I1EoY29uX2JhczYiNyI3JDckNyMiIicsJCooIiIlIiIiLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMsJiokKUkjX1pHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiIiIiMiIiIiIiIiIiIiIiIiIiIsJkkkYTE5RzYiIiIiSSNhOEc2IiEiIiIiIiIiIjckNyMiIigsJiomIiIlIiIiSSRhMTlHNiIiIiIhIiIqJiIiJSIiIkkjYThHNiIiIiIiIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM8</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiwtSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tSSZtZnJhY0dGJDYoLUYsNiZGU0ZXLUYjNiQtRiw2OC1GLDYoLUZUNiRRIjNGJ0Y3RlctSSVtc3VwR0YkNiUtRmpuNiVRI2ExRidGXW9GX28tRlQ2JFEiMkYnRjcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlctRmpuNiVRJGExM0YnRl1vRl9vRjdGYnAtRiw2KEZgcUZXRmNxRldGaW5GN0ZicC1GLDYoRmlxRldGY3FGV0Zpb0Y3RmFvLUYsNiotRlQ2JFEiNkYnRjdGV0ZmcUZXRl9yRlctRmpuNiVRI2E3RidGXW9GX29GN0ZicC1GLDYqLUZUNiRRIjdGJ0Y3RldGZnFGV0ZpbkZXRltzRjdGYnAtRiw2Ki1GVDYkUSI1RidGN0ZXRmZxRldGW3NGV0Zpb0Y3RmFvLUYsNihGYHFGV0ZfckZXLUZkcTYlLUZqbjYlUSNhMkYnRl1vRl9vRmlxRlxyRjdGYW8tRiw2KEZgcUZXRl9yRlctRmRxNiVGW3NGaXFGXHJGN0ZicC1GLDYmRmluRldGanNGN0ZicC1GLDYoRlNGV0ZpbkZXRmF0RjdGYnAtRiw2KEZgcUZXRmF0RldGaW9GN0Y3RjdGNy1GLDYmRlx0RlctRiM2JC1GLDYmLUYsNiZGaXFGV0ZmcUY3RmFvLUYsNiZGYHFGV0Zbc0Y3RjdGN0Y3LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZodS8lKWJldmVsbGVkR0Y/RlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYtRmJwRmVwRldGX3BGYnBGMEZPRlxwRldGXXZGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCQqKkY1RjYsOCooIiIkRjYpSSNhMUdGJSIiI0Y2SSRhMTNHRiVGNkY2KihGQUY2RkJGNkY3RjYhIiIqKEZERjZGQkY2RjlGNkZHKipGMkY2RkNGNkZFRjZJI2E3R0YlRjZGNioqRjxGNkZDRjZGN0Y2RkpGNkZHKioiIiZGNkZDRjZGSkY2RjlGNkZHKihGQUY2RkVGNilJI2EyR0YlRkRGNkY2KihGQUY2RkVGNilGSkZERjZGNiomRjdGNkZPRjZGRyooRjVGNkY3RjZGUkY2RkcqKEZBRjZGUkY2RjlGNkZHRjZGUEZHLCYqJkZERjZGQ0Y2RjYqJkZBRjZGSkY2RjZGR0ZHLUYkNiM3JEYoNyQ3JEYxRj03JEY7LCZGOEZHRjRGRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM9</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiwtSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tSSZtZnJhY0dGJDYoLUYsNiZGU0ZXLUYjNiQtRiw2Ki1GLDYmLUZqbjYlUSNhMUYnRl1vRl9vRlctRmpuNiVRJGExNEYnRl1vRl9vRjdGYnAtRiw2KC1GVDYkUSIzRidGN0ZXLUZqbjYlUSRhMTlGJ0Zdb0Zfb0ZXRmBxRjdGYW8tRiw2JkZjcUZXLUZqbjYlUSNhN0YnRl1vRl9vRjdGYnAtRiw2KEZocUZXRmByRldGW3JGN0Y3RjdGN0Zgci8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGP0ZXLUZqbjYlUSNlN0YnRl1vRl9vRjctRjE2LVEiLEYnRjdGWi9GPkY8RmVuRkJGREZGRkhGZm4vRk5RLDAuMzMzMzMzM2VtRictRiw2LUZicEZlcEZXRl9wRmJwRjBGT0ZccEZXRl9zRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCQqKEY1RjYsKiomSSNhMUdGJUY2SSRhMTRHRiVGNkY2KigiIiRGNkZBRjZJJGExOUdGJUY2ISIiKiZGQkY2SSNhN0dGJUY2RjYqKEZERjZGRUY2RkhGNkZGRjZGSEZGRkYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkZGNEZG</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM+</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM/</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNB</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNC</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiND</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi0tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSZtZnJhY0dGJDYoLUYsNiwtRiw2Ji1JI21pR0YkNiVRJGExNEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRmluLUklbXN1cEdGJDYlLUZTNiVRJGExNkYnRlZGWS1JI21uR0YkNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2JkZSRmVuLUZcbzYlLUZTNiVRI2E2RidGVkZZRmFvRmVvRjRGMC1GLDYoLUZibzYkUSIzRidGNEZlbkZbb0Zlbi1GUzYlUSNhOEYnRlZGWUY0RjAtRiw2KC1GYm82JFEiNEYnRjRGZW4tRlM2JVEkYTE5RidGVkZZRmVuRl1wRjRGaG8tRiw2JkZdcEZlbkZncEY0RjQtRiw2JkZeb0ZlbkZfcEY0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbci8lKWJldmVsbGVkR0Y5RmVuLUZTNiVRI2U2RidGVkZZRjAtRjE2LlEiKEYnLyUlc2l6ZUdRIjhGJ0Y0L0Y4RlhGOi9GPUZYRj5GQEZCRkQvRkdRLDAuMTY2NjY2N2VtRicvRkpGXHMtRiw2Jy1GMTYtUSomdW1pbnVzMDtGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNiZGXHFGZW5GZ3BGNEZoby1GLDYmRlxxRmVuRl9xRjRGNC1GMTYuUSIpRidGZnJGNEZpckY6RmpyRj5GQEZCRkRGW3NGXXNGZW4tRlM2JVEjZTdGJ0ZWRllGNC1GMTYtUSIsRidGNEY3L0Y7RlhGPEY+RkBGQkZERmhuL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNi1GMEZjckZec0Znc0ZlbkZgckZob0ZLRmVuRmpzRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJCooLCwqJkkkYTE0R0YlIiIiKUkkYTE2R0YlIiIjRjhGOComRjdGOClJI2E2R0YlRjtGOEY4KigiIiRGOEY5RjhJI2E4R0YlRjghIiIqKCIiJUY4SSRhMTlHRiVGOEY9RjhGQiomRj1GOEZBRjhGOEY4RjpGQkY+RkJGQjckNyMiIigsJiomRkRGOEZFRjhGQiomRkRGOEZBRjhGOC1GJDYjNyRGKDckNyRGMUZKNyRGSEY0</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNE</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNF</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNG</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNi0tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtRiw2KC1JI21uR0YkNiRRIjRGJ0Y0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGVS1GLDYmLUkjbWlHRiQ2JVEnUm9vdE9mRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUYxNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjRGN0Y6RjxGPkZARkJGREZURlYtRiM2JC1GLDYmLUklbXN1cEdGJDYlLUZaNiVRI19aRidGZ25Gam4tRk42JFEiMkYnRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRk42JFEiMUYnRjRGNEY0RjRGUS1GIzYkLUYsNiYtRlo2JVEkYTE5RidGZ25Gam5GMC1GWjYlUSNhOEYnRmduRmpuRjRGNEY0RlEtRlo2JVEjZTZGJ0ZnbkZqbkYwLUYxNi5RIihGJy8lJXNpemVHUSI4RidGNC9GOEZpbkY6L0Y9RmluRj5GQEZCRkQvRkdRLDAuMTY2NjY2N2VtRicvRkpGW3ItRiw2Jy1GMTYtUSomdW1pbnVzMDtGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNiZGTUZRRlxxRjRGX3AtRiw2JkZNRlFGaXBGNEY0LUYxNi5RIilGJ0ZlcUY0RmhxRjpGaXFGPkZARkJGREZqcUZcckZRLUZaNiVRI2U3RidGZ25Gam5GNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyMtSSRfREdHNiI2IzckNyVRJ3RlbnNvcjYiUSNMMTYiNyQ3I1EoY29uX2JhczYiNyI3JDckNyMiIicsJCooIiIlIiIiLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMsJiokKUkjX1pHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiIiIiMiIiIiIiIiIiIiIiIiIiIsJkkkYTE5RzYiIiIiSSNhOEc2IiEiIiIiIiEiIjckNyMiIigsJiomIiIlIiIiSSRhMTlHNiIiIiIhIiIqJiIiJSIiIkkjYThHNiIiIiIiIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNH</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNI</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNJ</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiwtSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX29GYW8tSSZtZnJhY0dGJDYoLUYsNiYtRlQ2JFEiMkYnRjdGVy1GIzYkLUYsNi4tRiw2Ji1JJW1zdXBHRiQ2JS1Gam42JVEjYTFGJ0Zdb0Zfb0ZncC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVy1Gam42JVEkYTE0RidGXW9GX29GNy1GMTYtUSgmbWludXM7RidGN0ZaRj1GZW5GQkZERkZGSEZkb0Zmby1GLDYoLUZUNiRRIjNGJ0Y3RldGYHFGVy1Gam42JVEkYTE5RidGXW9GX29GN0Zhby1GLDYqRmdwRldGY3FGV0ZpbkZXLUZqbjYlUSNhMkYnRl1vRl9vRjdGYW8tRiw2KkZncEZXRmNxRldGaXJGV0Zpb0Y3RmFvLUYsNiZGaXFGVy1GYXE2JUZpckZncEZmcUY3RlxyLUYsNihGYXJGV0ZkckZXRmBzRjdGN0Y3RjdGYHMvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlzLyUpYmV2ZWxsZWRHRj9GVy1Gam42JVEjZTdGJ0Zdb0Zfb0Y3LUYxNi1RIixGJ0Y3RlovRj5GPEZlbkZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNixGYnBGV0ZfcEZcckYwRk9GXHBGV0ZedEY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCQqKCIiI0Y2LC4qJilJI2ExR0YlRj9GNkkkYTE0R0YlRjZGNiooIiIkRjZGQkY2SSRhMTlHRiVGNiEiIioqRj9GNkZDRjZGN0Y2SSNhMkdGJUY2RjYqKkY/RjZGQ0Y2RkpGNkY5RjZGNiomRkRGNilGSkY/RjZGNiooRkZGNkZHRjZGTUY2RkhGNkZNRkhGNi1GJDYjNyRGKDckNyRGMUY9NyRGOywmRjhGSEY0Rkg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNK</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiwtSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX29GYW8tSSZtZnJhY0dGJDYoLUYsNiYtRlQ2JFEiMkYnRjdGVy1GIzYkLUYsNi4tRiw2Ji1JJW1zdXBHRiQ2JS1Gam42JVEjYTFGJ0Zdb0Zfb0ZncC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVy1Gam42JVEkYTE0RidGXW9GX29GNy1GMTYtUSgmbWludXM7RidGN0ZaRj1GZW5GQkZERkZGSEZkb0Zmby1GLDYoLUZUNiRRIjNGJ0Y3RldGYHFGVy1Gam42JVEkYTE5RidGXW9GX29GN0Zhby1GLDYqRmdwRldGY3FGV0ZpbkZXLUZqbjYlUSNhMkYnRl1vRl9vRjdGYW8tRiw2KkZncEZXRmNxRldGaXJGV0Zpb0Y3RmFvLUYsNiZGaXFGVy1GYXE2JUZpckZncEZmcUY3RlxyLUYsNihGYXJGV0ZkckZXRmBzRjdGN0Y3RjdGYHMvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlzLyUpYmV2ZWxsZWRHRj9GVy1Gam42JVEjZTdGJ0Zdb0Zfb0Y3LUYxNi1RIixGJ0Y3RlovRj5GPEZlbkZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNixGYnBGV0ZfcEZcckYwRk9GXHBGV0ZedEY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCQqKCIiI0Y2LC4qJilJI2ExR0YlRj9GNkkkYTE0R0YlRjZGNiooIiIkRjZGQkY2SSRhMTlHRiVGNiEiIioqRj9GNkZDRjZGN0Y2SSNhMkdGJUY2RjYqKkY/RjZGQ0Y2RkpGNkY5RjZGNiomRkRGNilGSkY/RjZGNiooRkZGNkZHRjZGTUY2RkhGNkZNRkhGNi1GJDYjNyRGKDckNyRGMUY9NyRGOywmRjhGSEY0Rkg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNL</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNM</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm9GMC1GLDYnLUYxNi1RKiZ1bWludXMwO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2JkZTRlctRmpuNiVRI2E4RidGXW9GX29GN0Zhby1GLDYmRlNGVy1Gam42JVEkYTE5RidGXW9GX29GN0Y3RlxwRlctRmpuNiVRI2U3RidGXW9GX29GNy1GMTYtUSIsRidGN0ZaL0Y+RjxGZW5GQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYvRmJwRjBGZXBGXHBGV0ZfcEZicEYwRk9GXHBGV0ZkcUY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHRiVGNkY2KiZGNUY2SSNhOUdGJUY2RjY3JDcjIiIoLCYqJkY1RjZJJGExOUdGJUY2ISIiKiZGNUY2SSNhOEdGJUY2RjYtRiQ2IzckRig3JDckRjFGPTckRjssJkY4RkBGNEZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNN</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiwtSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX29GYW8tRiw2KEZTRlctRiw2Ji1Gam42JVEnUm9vdE9mRidGXW9GX28tRjE2LVEwJkFwcGx5RnVuY3Rpb247RidGN0ZaRj1GZW5GQkZERkZGSEZmbkZobi1GIzYkLUYsNiYtSSVtc3VwR0YkNiUtRmpuNiVRI19aRidGXW9GX28tRlQ2JFEiMkYnRjcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZUNiRRIjFGJ0Y3RjdGN0Y3RlctRiM2JC1GLDYmRmluRmFvRmlvRjdGN0Y3RlctRmpuNiVRI2U3RidGXW9GX29GNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyMtSSRfREdHNiI2IzckNyVRJ3RlbnNvcjYiUSNMMTYiNyQ3I1EoY29uX2JhczYiNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHNiIiIiIiIiIqJiIiJSIiIkkjYTlHNiIiIiIiIiI3JDcjIiIoLCQqKCIiJSIiIi1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCYqJClJI19aRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiIiIjIiIiIiIiIiIiIiIiIiIiLCZJJGExOEc2IiIiIkkjYTlHNiIiIiIiIiIiIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNO</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiwtSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX29GYW8tRiw2KEZTRlctRiw2Ji1Gam42JVEnUm9vdE9mRidGXW9GX28tRjE2LVEwJkFwcGx5RnVuY3Rpb247RidGN0ZaRj1GZW5GQkZERkZGSEZmbkZobi1GIzYkLUYsNiYtSSVtc3VwR0YkNiUtRmpuNiVRI19aRidGXW9GX28tRlQ2JFEiMkYnRjcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZUNiRRIjFGJ0Y3RjdGN0Y3RlctRiM2JC1GLDYmRmluRmFvRmlvRjdGN0Y3RlctRmpuNiVRI2U3RidGXW9GX29GNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyMtSSRfREdHNiI2IzckNyVRJ3RlbnNvcjYiUSNMMTYiNyQ3I1EoY29uX2JhczYiNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHNiIiIiIiIiIqJiIiJSIiIkkjYTlHNiIiIiIiIiI3JDcjIiIoLCQqKCIiJSIiIi1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCYqJClJI19aRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiIiIjIiIiIiIiIiIiIiIiIiIiLCZJJGExOEc2IiIiIkkjYTlHNiIiIiIiIiIiIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNP</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiwtSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y3LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3L0Y7Rj9GPS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tSSNtaUdGJDYlUSRhMThGJy8lJ2l0YWxpY0dGPC9GOFEnaXRhbGljRidGNy1GMTYtUScmcGx1cztGJ0Y3RlpGPUZlbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiZGU0ZXLUZqbjYlUSNhOUYnRl1vRl9vRjdGNy1GMTYuUSIpRidGNEY3RjpGPUZARkJGREZGRkhGSkZNRlctRmpuNiVRI2U2RidGXW9GX28tRjE2LVEoJm1pbnVzO0YnRjdGWkY9RmVuRkJGREZGRkhGZG9GZm8tRiw2KEZTRlctRiw2Ji1Gam42JVEnUm9vdE9mRidGXW9GX28tRjE2LVEwJkFwcGx5RnVuY3Rpb247RidGN0ZaRj1GZW5GQkZERkZGSEZmbkZobi1GIzYkLUYsNiYtSSVtc3VwR0YkNiUtRmpuNiVRI19aRidGXW9GX28tRlQ2JFEiMkYnRjcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZUNiRRIjFGJ0Y3RjdGN0Y3RlctRiM2JC1GLDYmRmluRmFvRmlvRjdGN0Y3RlctRmpuNiVRI2U3RidGXW9GX29GNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyMtSSRfREdHNiI2IzckNyVRJ3RlbnNvcjYiUSNMMTYiNyQ3I1EoY29uX2JhczYiNyI3JDckNyMiIicsJiomIiIlIiIiSSRhMThHNiIiIiIiIiIqJiIiJSIiIkkjYTlHNiIiIiIiIiI3JDcjIiIoLCQqKCIiJSIiIi1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCYqJClJI19aRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiIiIjIiIiIiIiIiIiIiIiIiIiLCZJJGExOEc2IiIiIkkjYTlHNiIiIiIiIiIhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNQ</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiotRiw2Ji1JI21uR0YkNiRRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbWlHRiQ2JVEjYTVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRidGNkY5LUZSNiVRI2U4RidGVUZYLUY6Ni1RJyZwbHVzO0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GLDYoRjJGOS1GLDYmLUZSNiVRJ1Jvb3RPZkYnRlVGWC1GOjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y2Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiw2Ji1JJW1zdXBHRiQ2JS1GUjYlUSNfWkYnRlVGWC1GMzYkUSIyRidGNi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZ24tRjM2JFEiMUYnRjZGNkY2RjZGOUZRRjZGOS1GUjYlUSNlOUYnRlVGWEY2LUY6Ni1RIixGJ0Y2Rj0vRkFGV0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GLDY1LUY6Ni1RKCZtaW51cztGJ0Y2Rj1GQEZCRkRGRkZIRkpGam5GXG9GMEY5LUZSNiVRI2U0RidGVUZYRmVxRl1vRjktRlI2JVEjZTVGJ0ZVRlhGZ24tRiw2KC1GMzYkUSI0RidGNkY5Rl9vRjktRiM2JC1GLDYmLUZSNiVRJGExOUYnRlVGWEZlcS1GUjYlUSNhOEYnRlVGWEY2RjZGNkY5LUZSNiVRI2U2RidGVUZYRmVxLUY6Ni5RIihGJy8lJXNpemVHRjVGNi9GPkZXRkAvRkNGV0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmhzLUYsNictRjo2LVEqJnVtaW51czA7RidGNkY9RkBGQkZERkZGSEZKRmpuRlxvLUYsNiZGYHJGOUZqckY2RmduLUYsNiZGYHJGOUZnckY2RjYtRjo2LlEiKUYnRmNzRjZGZXNGQEZmc0ZERkZGSEZKRmdzRmlzRjktRlI2JVEjZTdGJ0ZVRlhGNkZdcS1GLDYqRjBGOUZdc0ZnbkZdb0Y5RmZ0RjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkY2LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyUtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlUSNMMUYlNyQ3I1EoY29uX2Jhc0YlNyI3JDckNyMiIiksJComRjIiIiJJI2E1R0YlRjVGNTckNyMiIiosJCooRjJGNS1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCYqJClJI19aR0Y+IiIjRjVGNUY1RjVGNUY2RjVGNS1GJDYjNyRGKDcmNyQ3IyIiJSwkRjQhIiI3JDcjIiImLCRGO0ZPNyQ3IyIiJywkKihGTUY1RjxGNSwmSSRhMTlHRiVGNUkjYThHRiVGT0Y1RjU3JDcjIiIoLCYqJkZNRjVGWkY1Rk8qJkZNRjVGZW5GNUY1LUYkNiM3JEYoNyQ3JEZVRjM3JEZnbkY6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1173" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">We note that none of these Nijenhuis tensors (besides case 37, which has explicitly complex structure constants) have image which spans m. Hence they are degenerate. </Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1119" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">realsols:=RealDomain[solve](jaceq[2]):</Text-field>
</Input>
</Group>
<Group labelreference="L1121" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal">nops({realsols});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1129" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[128,0,128]">Maple finds 18 families of explicitly real structure constants, however it is difficult to ensure that this is exhaustive.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1136" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1137" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>
